Prompt Signals and Displaced Vertices in Sparticle Searches for Next-to-Minimal Gauge Mediated Supersymmetric Models

We study the LHC phenomenology of the next-to-minimal model of gauge-mediated supersymmetry breaking (NMGMSB), both for Run I and Run II. The Higgs phenomenology of the model is consistent with observations: a 125 GeV Standard Model-like Higgs which mixes with singlet-like state of mass around 90 GeV that provides a 2$\sigma$ excess at LEP II. The model possesses regions of parameter space where a longer-lived lightest neutralino decays in the detector into a gravitino and a $b-$jet pair or a tau pair. We investigate current lower bounds on sparticle masses and the discovery potential of the model, both via conventional sparticle searches and via searches for displaced vertices. The strongest bound from searches for promptly decaying sparticles yields a lower limit on the gluino mass of 1080 GeV. An analysis of 100 fb$^{-1}$ from Run II, on the other hand, is expected to be sensitive up to 1900 GeV. The displaced vertex searches from Run I suffer from a very low signal efficiency, mainly due to the presence of $b-$quarks in the final state. We show how the displaced vertex cuts might be relaxed in order to improve signal efficiency, while simultaneous prompt objects can be used to cut down background. We find that a combined search strategy with both prompt and displaced cuts potentially has a far better sensitivity to this model than either set alone, motivating a fully fledged experimental study.

==> anc/GGM2_softsusy_sdecay.slha <==
#
#                              ======================
#                              | THE SUSYHIT OUTPUT |
#                              ======================
#
#
#              ------------------------------------------------------
#              |     This is the output of the SUSY-HIT package     |
#              |  created by A.Djouadi, M.Muehlleitner and M.Spira. |
#              |  In case of problems with SUSY-HIT email to        |
#              |           margarete.muehlleitner@kit.edu           |
#              |           michael.spira@psi.ch                     |
#              |           abdelhak.djouadi@cern.ch                 |
#              ------------------------------------------------------
#
#              ------------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum + Decays  |
#              |              based on the decay programs           |
#              |                                                    |
#              |                     SDECAY 1.5                     |
#              |                                                    |
#              |  Authors: M.Muhlleitner, A.Djouadi and Y.Mambrini  |
#              |  Ref.:    Comput.Phys.Commun.168(2005)46           |
#              |           [hep-ph/0311167]                         |
#              |                                                    |
#              |                     HDECAY 3.4                     |
#              |                                                    |
#              |  By: A.Djouadi,J.Kalinowski,M.Muhlleitner,M.Spira  |
#              |  Ref.:    Comput.Phys.Commun.108(1998)56           |
#              |           [hep-ph/9704448]                         |
#              |                                                    |
#              |                                                    |
#              |  If not stated otherwise all DRbar couplings and   |
#              |  soft SUSY breaking masses are given at the scale  |
#              |  Q=  0.20256043E+04
#              |                                                    |
#              ------------------------------------------------------
#
#
BLOCK DCINFO  # Decay Program information
     1   SDECAY/HDECAY # decay calculator
     2   1.5  /3.4    # version number
#
BLOCK SPINFO  # Spectrum calculator information
     1    SOFTSUSY    # spectrum calculator                
     2    3.6.1       # version number                     
#
BLOCK MODSEL  # Model selection
     1     0   #  nonUniversal                                     
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27934000E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.17200000E-01   # alpha_S(M_Z)^MSbar
         4     9.11876000E+01   # M_Z pole mass
         5     4.25000000E+00   # mb(mb)^MSbar
         6     1.74300000E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MINPAR  # Input parameters - minimal models
         3     2.00000000E+00   # tanb                
#
BLOCK EXTPAR  # Input parameters - non-minimal models
         0     9.11876000E+01   # MX                  
         1     2.00000000E+03   # M_1(MX)             
         2     2.00000000E+03   # M_2(MX)             
         3     1.10000000E+03   # M_3(MX)             
        11     0.00000000E+00   # At(MX)              
        12     0.00000000E+00   # Ab(MX)              
        13     0.00000000E+00   # Atau(MX)            
        23     1.00000000E+03   # mu(MX)              
        25     2.00000000E+00   # tan                 
        26     2.00000000E+03   # mA(pole)            
        31     2.00000000E+03   # meL(MX)             
        32     2.00000000E+03   # mmuL(MX)            
        33     2.00000000E+03   # mtauL(MX)           
        34     2.00000000E+03   # meR(MX)             
        35     2.00000000E+03   # mmuR(MX)            
        36     2.00000000E+03   # mtauR(MX)           
        41     2.00000000E+03   # mqL1(MX)            
        42     2.00000000E+03   # mqL2(MX)            
        43     2.00000000E+03   # mqL3(MX)            
        44     2.00000000E+03   # muR(MX)             
        45     2.00000000E+03   # mcR(MX)             
        46     2.00000000E+03   # mtR(MX)             
        47     2.00000000E+03   # mdR(MX)             
        48     2.00000000E+03   # msR(MX)             
        49     2.00000000E+03   # mbR(MX)             
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04300998E+01   # W+
        25     9.40571530E+01   # h
        35     2.00146720E+03   # H
        36     2.00000000E+03   # A
        37     2.00202556E+03   # H+
         5     4.87877998E+00   # b-quark pole mass calculated from mb(mb)_Msbar
   1000001     1.94296010E+03   # ~d_L
   2000001     1.97081312E+03   # ~d_R
   1000002     1.94216162E+03   # ~u_L
   2000002     1.96960182E+03   # ~u_R
   1000003     1.94296010E+03   # ~s_L
   2000003     1.97081312E+03   # ~s_R
   1000004     1.94216162E+03   # ~c_L
   2000004     1.96960182E+03   # ~c_R
   1000005     1.97094229E+03   # ~b_1
   2000005     1.99747644E+03   # ~b_2
   1000006     2.00108524E+03   # ~t_1
   2000006     2.08300781E+03   # ~t_2
   1000011     1.96638248E+03   # ~e_L
   2000011     1.98343683E+03   # ~e_R
   1000012     1.96512067E+03   # ~nu_eL
   1000013     1.96638248E+03   # ~mu_L
   2000013     1.98343683E+03   # ~mu_R
   1000014     1.96512067E+03   # ~nu_muL
   1000015     1.96638318E+03   # ~tau_1
   2000015     1.98355483E+03   # ~tau_2
   1000016     1.96515975E+03   # ~nu_tauL
   1000021     1.13224136E+03   # ~g
   1000022     1.00102512E+03   # ~chi_10
   1000023    -1.00828307E+03   # ~chi_20
   1000025     2.04747047E+03   # ~chi_30
   1000035     2.09438921E+03   # ~chi_40
   1000024     1.00318592E+03   # ~chi_1+
   1000037     2.04784340E+03   # ~chi_2+
   1000039     2.27500000E-07   # Gravitino
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     3.85868843E-02   # N_11
  1  2    -7.10726774E-02   # N_12
  1  3     7.05560951E-01   # N_13
  1  4    -7.04019511E-01   # N_14
  2  1    -4.29140374E-03   # N_21
  2  2     7.76422192E-03   # N_22
  2  3     7.06814641E-01   # N_23
  2  4     7.07343173E-01   # N_24
  3  1     4.85994555E-02   # N_31
  3  2     9.96391755E-01   # N_32
  3  3     4.36098505E-02   # N_33
  3  4    -5.42194074E-02   # N_34
  4  1     9.98063490E-01   # N_41
  4  2    -4.57368741E-02   # N_42
  4  3    -2.63626383E-02   # N_43
  4  4     3.29001597E-02   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -6.35301005E-02   # U_11
  1  2     9.97979923E-01   # U_12
  2  1    -9.97979923E-01   # U_21
  2  2    -6.35301005E-02   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -7.90026217E-02   # V_11
  1  2     9.96874408E-01   # V_12
  2  1    -9.96874408E-01   # V_21
  2  2    -7.90026217E-02   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     9.92298492E-01   # cos(theta_t)
  1  2     1.23869701E-01   # sin(theta_t)
  2  1    -1.23869701E-01   # -sin(theta_t)
  2  2     9.92298492E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     3.83785384E-02   # cos(theta_b)
  1  2     9.99263273E-01   # sin(theta_b)
  2  1    -9.99263273E-01   # -sin(theta_b)
  2  2     3.83785384E-02   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     9.98860636E-01   # cos(theta_tau)
  1  2     4.77224250E-02   # sin(theta_tau)
  2  1    -4.77224250E-02   # -sin(theta_tau)
  2  2     9.98860636E-01   # cos(theta_tau)
#
BLOCK ALPHA  # Higgs mixing
          -4.88777141E-01   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.02560429E+03  # DRbar Higgs Parameters
         1     1.00000000E+03   # mu(Q)MSSM           
         2     1.88901411E+00   # tan                 
         3     2.43846143E+02   # higgs               
         4     4.00254330E+06   # mA^2(Q)MSSM         
#
BLOCK GAUGE Q=  2.02560429E+03  # The gauge couplings
     1     3.63789629E-01   # gprime(Q) DRbar
     2     6.37705631E-01   # g(Q) DRbar
     3     1.03564597E+00   # g3(Q) DRbar
#
BLOCK AU Q=  2.02560429E+03  # The trilinear couplings
  1  1     3.71989892E+02   # A_u(Q) DRbar
  2  2     3.71990182E+02   # A_c(Q) DRbar
  3  3     3.91129384E+02   # A_t(Q) DRbar
#
BLOCK AD Q=  2.02560429E+03  # The trilinear couplings
  1  1     3.48801189E+02   # A_d(Q) DRbar
  2  2     3.48801298E+02   # A_s(Q) DRbar
  3  3     3.55426216E+02   # A_b(Q) DRbar
#
BLOCK AE Q=  2.02560429E+03  # The trilinear couplings
  1  1     1.25145569E+02   # A_e(Q) DRbar
  2  2     1.25145579E+02   # A_mu(Q) DRbar
  3  3     1.25148538E+02   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.02560429E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_u(Q) DRbar
  2  2     0.00000000E+00   # y_c(Q) DRbar
  3  3     9.56378949E-01   # y_t(Q) DRbar
#
BLOCK Yd Q=  2.02560429E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_d(Q) DRbar
  2  2     0.00000000E+00   # y_s(Q) DRbar
  3  3     2.97861654E-02   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.02560429E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_e(Q) DRbar
  2  2     0.00000000E+00   # y_mu(Q) DRbar
  3  3     2.18151952E-02   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.02560429E+03  # The soft SUSY breaking masses at the scale Q
         1     2.11806152E+03   # M_1(Q)              
         2     2.04358125E+03   # M_2(Q)              
         3     9.72619661E+02   # M_3(Q)              
        21     2.08807342E+06   # M^2_Hd              
        22    -2.10265258E+04   # M^2_Hu              
        31     1.94905101E+03   # M_eL                
        32     1.94905118E+03   # M_muL               
        33     1.94910088E+03   # M_tauL              
        34     1.97562251E+03   # M_eR                
        35     1.97562285E+03   # M_muR               
        36     1.97572180E+03   # M_tauR              
        41     1.89642301E+03   # M_q1L               
        42     1.89642414E+03   # M_q2L               
        43     1.96687538E+03   # M_q3L               
        44     1.93693166E+03   # M_uR                
        45     1.93693381E+03   # M_cR                
        46     2.07588108E+03   # M_tR                
        47     1.93974220E+03   # M_dR                
        48     1.93974231E+03   # M_sR                
        49     1.93994772E+03   # M_bR                
#
#
#
#                             =================
#                             |The decay table|
#                             =================
#
# - The QCD corrections to the decays gluino -> squark  + quark
#                                     squark -> gaugino + quark_prime
#                                     squark -> squark_prime + Higgs
#                                     squark -> gluino  + quark
#   are included.
#
# - The multi-body decays for the inos, stops and sbottoms are included.
#
# - The loop induced decays for the gluino, neutralinos and stops
#   are included.
#
# - The SUSY decays of the top quark are included.
#
#
#         PDG            Width
DECAY         6     1.46240564E+00   # top decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#
#         PDG            Width
DECAY   1000021     1.94646863E-06   # gluino decays
#          BR         NDA      ID1       ID2
     5.34073383E-01    2     1000022        21   # BR(~g -> ~chi_10 g)
     4.58394570E-01    2     1000023        21   # BR(~g -> ~chi_20 g)
#           BR         NDA      ID1       ID2       ID3
     6.69513177E-04    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     2.05996829E-06    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     5.13611317E-04    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     1.57719815E-06    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     6.69513177E-04    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     2.05996829E-06    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     5.13611317E-04    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     1.57719815E-06    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     8.62116109E-04    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     3.11573930E-04    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     9.96208485E-04    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     9.96208485E-04    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     9.96208485E-04    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     9.96208485E-04    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
#
#         PDG            Width
DECAY   1000006     9.10930109E+01   # stop1 decays
#          BR         NDA      ID1       ID2
     1.05952645E-01    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.13381747E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     1.15155556E-02    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     7.69150053E-01    2     1000021         6   # BR(~t_1 -> ~g      t )
#
#         PDG            Width
DECAY   2000006     1.14221671E+02   # stop2 decays
#          BR         NDA      ID1       ID2
     9.61525691E-02    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     9.17482125E-02    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     0.00000000E+00    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     1.85152662E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.46492887E-05    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     6.26913921E-01    2     1000021         6   # BR(~t_2 -> ~g      t )
     4.90991567E-07    2     1000005        24   # BR(~t_2 -> ~b_1    W+)
     1.74949048E-05    2     2000005        24   # BR(~t_2 -> ~b_2    W+)
#
#         PDG            Width
DECAY   1000005     6.59411873E+01   # sbottom1 decays
#          BR         NDA      ID1       ID2
     1.83518846E-04    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.41050094E-04    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     7.58965413E-04    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     9.98916466E-01    2     1000021         5   # BR(~b_1 -> ~g      b )
#
#         PDG            Width
DECAY   2000005     8.78134664E+01   # sbottom2 decays
#          BR         NDA      ID1       ID2
     3.98312856E-04    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.16876412E-04    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     2.22156400E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     7.77328410E-01    2     1000021         5   # BR(~b_2 -> ~g      b )
#
#         PDG            Width
DECAY   1000002     6.31693101E+01   # sup_L decays
#          BR         NDA      ID1       ID2
     2.63426084E-04    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     3.09814006E-06    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     8.06987857E-04    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     9.98926488E-01    2     1000021         2   # BR(~u_L -> ~g      u)
#
#         PDG            Width
DECAY   2000002     6.58329471E+01   # sup_R decays
#          BR         NDA      ID1       ID2
     5.54540383E-05    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     6.79014057E-07    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     9.99943867E-01    2     1000021         2   # BR(~u_R -> ~g      u)
#
#         PDG            Width
DECAY   1000001     6.32393740E+01   # sdown_L decays
#          BR         NDA      ID1       ID2
     3.98658376E-04    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     4.72409827E-06    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     5.21795162E-04    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     9.99074822E-01    2     1000021         1   # BR(~d_L -> ~g      d)
#
#         PDG            Width
DECAY   2000001     6.59505892E+01   # sdown_R decays
#          BR         NDA      ID1       ID2
     1.38591597E-05    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     1.69703071E-07    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     9.99985971E-01    2     1000021         1   # BR(~d_R -> ~g      d)
#
#         PDG            Width
DECAY   1000004     6.31693101E+01   # scharm_L decays
#          BR         NDA      ID1       ID2
     2.63426084E-04    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     3.09814006E-06    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     8.06987857E-04    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     9.98926488E-01    2     1000021         4   # BR(~c_L -> ~g      c)
#
#         PDG            Width
DECAY   2000004     6.58329471E+01   # scharm_R decays
#          BR         NDA      ID1       ID2
     5.54540383E-05    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     6.79014057E-07    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     9.99943867E-01    2     1000021         4   # BR(~c_R -> ~g      c)
#
#         PDG            Width
DECAY   1000003     6.32393740E+01   # sstrange_L decays
#          BR         NDA      ID1       ID2
     3.98658376E-04    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     4.72409827E-06    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     5.21795162E-04    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     9.99074822E-01    2     1000021         3   # BR(~s_L -> ~g      s)
#
#         PDG            Width
DECAY   2000003     6.59505892E+01   # sstrange_R decays
#          BR         NDA      ID1       ID2
     1.38591597E-05    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     1.69703071E-07    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     9.99985971E-01    2     1000021         3   # BR(~s_R -> ~g      s)
#
#         PDG            Width
DECAY   1000011     4.57654397E-02   # selectron_L decays
#          BR         NDA      ID1       ID2
     2.29608268E-01    2     1000022        11   # BR(~e_L -> ~chi_10 e-)
     2.66861586E-03    2     1000023        11   # BR(~e_L -> ~chi_20 e-)
     7.67723116E-01    2    -1000024        12   # BR(~e_L -> ~chi_1- nu_e)
#
#         PDG            Width
DECAY   2000011     8.74359884E-03   # selectron_R decays
#          BR         NDA      ID1       ID2
     9.87902316E-01    2     1000022        11   # BR(~e_R -> ~chi_10 e-)
     1.20976840E-02    2     1000023        11   # BR(~e_R -> ~chi_20 e-)
#
#         PDG            Width
DECAY   1000013     4.57654397E-02   # smuon_L decays
#          BR         NDA      ID1       ID2
     2.29608268E-01    2     1000022        13   # BR(~mu_L -> ~chi_10 mu-)
     2.66861586E-03    2     1000023        13   # BR(~mu_L -> ~chi_20 mu-)
     7.67723116E-01    2    -1000024        14   # BR(~mu_L -> ~chi_1- nu_mu)
#
#         PDG            Width
DECAY   2000013     8.74359884E-03   # smuon_R decays
#          BR         NDA      ID1       ID2
     9.87902316E-01    2     1000022        13   # BR(~mu_R -> ~chi_10 mu-)
     1.20976840E-02    2     1000023        13   # BR(~mu_R -> ~chi_20 mu-)
#
#         PDG            Width
DECAY   1000015     5.88010726E-02   # stau_1 decays
#          BR         NDA      ID1       ID2
     2.87287958E-01    2     1000022        15   # BR(~tau_1 -> ~chi_10  tau-)
     8.55408088E-02    2     1000023        15   # BR(~tau_1 -> ~chi_20  tau-)
     6.27171234E-01    2    -1000024        16   # BR(~tau_1 -> ~chi_1-  nu_tau)
#
#         PDG            Width
DECAY   2000015     2.64623149E-02   # stau_2 decays
#          BR         NDA      ID1       ID2
     4.71324064E-01    2     1000022        15   # BR(~tau_2 -> ~chi_10  tau-)
     2.04455247E-01    2     1000023        15   # BR(~tau_2 -> ~chi_20  tau-)
     3.24220689E-01    2    -1000024        16   # BR(~tau_2 -> ~chi_1-  nu_tau)
#
#         PDG            Width
DECAY   1000012     9.24704447E-02   # snu_eL decays
#          BR         NDA      ID1       ID2
     4.08466489E-01    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     4.86635063E-03    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     5.86667161E-01    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
#
#         PDG            Width
DECAY   1000014     9.24704447E-02   # snu_muL decays
#          BR         NDA      ID1       ID2
     4.08466489E-01    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     4.86635063E-03    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     5.86667161E-01    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
#
#         PDG            Width
DECAY   1000016     1.02547169E-01   # snu_tauL decays
#          BR         NDA      ID1       ID2
     3.68346413E-01    2     1000022        16   # BR(~nu_tauL -> ~chi_10 nu_tau)
     4.38837416E-03    2     1000023        16   # BR(~nu_tauL -> ~chi_20 nu_tau)
     6.27265213E-01    2     1000024        15   # BR(~nu_tauL -> ~chi_1+ tau-)
#
#         PDG            Width
DECAY   1000024     5.03996010E-11   # chargino1+ decays
#           BR         NDA      ID1       ID2       ID3
     3.74418425E-01    3     1000022         2        -1   # BR(~chi_1+ -> ~chi_10 u    db)
     3.74418425E-01    3     1000022         4        -3   # BR(~chi_1+ -> ~chi_10 c    sb)
     1.24806176E-01    3     1000022       -11        12   # BR(~chi_1+ -> ~chi_10 e+   nu_e)
     1.24806176E-01    3     1000022       -13        14   # BR(~chi_1+ -> ~chi_10 mu+  nu_mu)
     1.55079784E-03    3     1000022       -15        16   # BR(~chi_1+ -> ~chi_10 tau+ nu_tau)
#
#         PDG            Width
DECAY   1000037     2.57485009E+01   # chargino2+ decays
#          BR         NDA      ID1       ID2
     1.00127859E-02    2     1000002        -1   # BR(~chi_2+ -> ~u_L     db)
     9.89099223E-03    2    -1000001         2   # BR(~chi_2+ -> ~d_L*    u )
     1.00127859E-02    2     1000004        -3   # BR(~chi_2+ -> ~c_L     sb)
     9.89099223E-03    2    -1000003         4   # BR(~chi_2+ -> ~s_L*    c )
     2.57275961E-03    2     1000006        -5   # BR(~chi_2+ -> ~t_1     bb)
     2.00336290E-03    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL   e+  )
     2.00336290E-03    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL  mu+ )
     2.00088416E-03    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     1.94824835E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+    nu_e)
     1.94824835E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+   nu_mu)
     1.94337417E-03    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+  nu_tau)
     3.04705972E-06    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+  nu_tau)
     2.38908470E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z )
     2.31090661E-01    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     2.31239530E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.44530495E-01    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  h )
#
DECAY   1000022     0.85000000E-15   # neutralino1 decays
#           BR         NDA      ID1       ID2      
      1.0000000E-00     2     1000039        23           # BR(~chi_10 -> ~G Z)
#
#         PDG            Width
DECAY   1000023     5.23605768E-08   # neutralino2 decays
#          BR         NDA      ID1       ID2
     5.29644480E-01    2     1000022        22   # BR(~chi_20 -> ~chi_10 gam)
#           BR         NDA      ID1       ID2       ID3
     4.49535442E-02    3     1000022        -2         2   # BR(~chi_20 -> ~chi_10 ub      u)
     5.83374724E-02    3     1000022        -1         1   # BR(~chi_20 -> ~chi_10 db      d)
     4.49535442E-02    3     1000022        -4         4   # BR(~chi_20 -> ~chi_10 cb      c)
     5.83374724E-02    3     1000022        -3         3   # BR(~chi_20 -> ~chi_10 sb      s)
     1.33927915E-02    3     1000022       -11        11   # BR(~chi_20 -> ~chi_10 e+      e-)
     1.33927915E-02    3     1000022       -13        13   # BR(~chi_20 -> ~chi_10 mu+     mu-)
     8.84210191E-03    3     1000022       -15        15   # BR(~chi_20 -> ~chi_10 tau+    tau-)
     2.67771863E-02    3     1000022       -12        12   # BR(~chi_20 -> ~chi_10 nu_eb   nu_e)
     2.67771863E-02    3     1000022       -14        14   # BR(~chi_20 -> ~chi_10 nu_mub  nu_mu)
     2.67771863E-02    3     1000022       -16        16   # BR(~chi_20 -> ~chi_10 nu_taub nu_tau)
     2.59045097E-02    3     1000024        -2         1   # BR(~chi_20 -> ~chi_1+ ub      d)
     2.59045097E-02    3    -1000024        -1         2   # BR(~chi_20 -> ~chi_1- db      u)
     2.59045097E-02    3     1000024        -4         3   # BR(~chi_20 -> ~chi_1+ cb      s)
     2.59045097E-02    3    -1000024        -3         4   # BR(~chi_20 -> ~chi_1- sb      c)
     8.63484570E-03    3     1000024       -12        11   # BR(~chi_20 -> ~chi_1+ nu_eb   e-)
     8.63484570E-03    3    -1000024        12       -11   # BR(~chi_20 -> ~chi_1- nu_e    e+)
     8.63484570E-03    3     1000024       -14        13   # BR(~chi_20 -> ~chi_1+ nu_mub  mu-)
     8.63484570E-03    3    -1000024        14       -13   # BR(~chi_20 -> ~chi_1- nu_mu   mu+)
     4.82841088E-03    3     1000024       -16        15   # BR(~chi_20 -> ~chi_1+ nu_taub tau-)
     4.82841088E-03    3    -1000024        16       -15   # BR(~chi_20 -> ~chi_1- nu_tau  tau+)
#
#         PDG            Width
DECAY   1000025     2.56775798E+01   # neutralino3 decays
#          BR         NDA      ID1       ID2
     2.62793702E-03    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.21859718E-01    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     2.45610247E-01    2     1000024       -24   # BR(~chi_30 -> ~chi_1+   W-)
     2.45610247E-01    2    -1000024        24   # BR(~chi_30 -> ~chi_1-   W+)
     2.27358551E-01    2     1000022        25   # BR(~chi_30 -> ~chi_10   h )
     2.48429753E-03    2     1000023        25   # BR(~chi_30 -> ~chi_20   h )
     5.23600053E-03    2     1000002        -2   # BR(~chi_30 -> ~u_L      ub)
     5.23600053E-03    2    -1000002         2   # BR(~chi_30 -> ~u_L*     u )
     4.01895385E-06    2     2000002        -2   # BR(~chi_30 -> ~u_R      ub)
     4.01895385E-06    2    -2000002         2   # BR(~chi_30 -> ~u_R*     u )
     4.97409996E-03    2     1000001        -1   # BR(~chi_30 -> ~d_L      db)
     4.97409996E-03    2    -1000001         1   # BR(~chi_30 -> ~d_L*     d )
     9.75566931E-07    2     2000001        -1   # BR(~chi_30 -> ~d_R      db)
     9.75566931E-07    2    -2000001         1   # BR(~chi_30 -> ~d_R*     d )
     5.23600053E-03    2     1000004        -4   # BR(~chi_30 -> ~c_L      cb)
     5.23600053E-03    2    -1000004         4   # BR(~chi_30 -> ~c_L*     c )
     4.01895385E-06    2     2000004        -4   # BR(~chi_30 -> ~c_R      cb)
     4.01895385E-06    2    -2000004         4   # BR(~chi_30 -> ~c_R*     c )
     4.97409996E-03    2     1000003        -3   # BR(~chi_30 -> ~s_L      sb)
     4.97409996E-03    2    -1000003         3   # BR(~chi_30 -> ~s_L*     s )
     9.75566931E-07    2     2000003        -3   # BR(~chi_30 -> ~s_R      sb)
     9.75566931E-07    2    -2000003         3   # BR(~chi_30 -> ~s_R*     s )
     6.24048191E-06    2     1000005        -5   # BR(~chi_30 -> ~b_1      bb)
     6.24048191E-06    2    -1000005         5   # BR(~chi_30 -> ~b_1*     b )
     1.53483956E-03    2     2000005        -5   # BR(~chi_30 -> ~b_2      bb)
     1.53483956E-03    2    -2000005         5   # BR(~chi_30 -> ~b_2*     b )
     1.01961922E-03    2     1000011       -11   # BR(~chi_30 -> ~e_L-     e+)
     1.01961922E-03    2    -1000011        11   # BR(~chi_30 -> ~e_L+     e-)
     1.87978662E-06    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     1.87978662E-06    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     1.01961922E-03    2     1000013       -13   # BR(~chi_30 -> ~mu_L-    mu+)
     1.01961922E-03    2    -1000013        13   # BR(~chi_30 -> ~mu_L+    mu-)
     1.87978662E-06    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     1.87978662E-06    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     1.01665582E-03    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     1.01665582E-03    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     3.54086779E-06    2     2000015       -15   # BR(~chi_30 -> ~tau_2-   tau+)
     3.54086779E-06    2    -2000015        15   # BR(~chi_30 -> ~tau_2+   tau-)
     9.40216600E-04    2     1000012       -12   # BR(~chi_30 -> ~nu_eL    nu_eb)
     9.40216600E-04    2    -1000012        12   # BR(~chi_30 -> ~nu_eL*   nu_e )
     9.40216600E-04    2     1000014       -14   # BR(~chi_30 -> ~nu_muL   nu_mub)
     9.40216600E-04    2    -1000014        14   # BR(~chi_30 -> ~nu_muL*  nu_mu )
     9.39342728E-04    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     9.39342728E-04    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY   1000035     9.33180354E+00   # neutralino4 decays
#          BR         NDA      ID1       ID2
     3.06140631E-03    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     2.50364556E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     1.76139905E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     1.76139905E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     2.58053540E-01    2     1000022        25   # BR(~chi_40 -> ~chi_10   h )
     2.98898727E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   h )
     5.74891732E-04    2     1000002        -2   # BR(~chi_40 -> ~u_L      ub)
     5.74891732E-04    2    -1000002         2   # BR(~chi_40 -> ~u_L*     u )
     1.10440388E-02    2     2000002        -2   # BR(~chi_40 -> ~u_R      ub)
     1.10440388E-02    2    -2000002         2   # BR(~chi_40 -> ~u_R*     u )
     1.52196918E-03    2     1000001        -1   # BR(~chi_40 -> ~d_L      db)
     1.52196918E-03    2    -1000001         1   # BR(~chi_40 -> ~d_L*     d )
     2.71135909E-03    2     2000001        -1   # BR(~chi_40 -> ~d_R      db)
     2.71135909E-03    2    -2000001         1   # BR(~chi_40 -> ~d_R*     d )
     5.74891732E-04    2     1000004        -4   # BR(~chi_40 -> ~c_L      cb)
     5.74891732E-04    2    -1000004         4   # BR(~chi_40 -> ~c_L*     c )
     1.10440388E-02    2     2000004        -4   # BR(~chi_40 -> ~c_R      cb)
     1.10440388E-02    2    -2000004         4   # BR(~chi_40 -> ~c_R*     c )
     1.52196918E-03    2     1000003        -3   # BR(~chi_40 -> ~s_L      sb)
     1.52196918E-03    2    -1000003         3   # BR(~chi_40 -> ~s_L*     s )
     2.71135909E-03    2     2000003        -3   # BR(~chi_40 -> ~s_R      sb)
     2.71135909E-03    2    -2000003         3   # BR(~chi_40 -> ~s_R*     s )
     3.45609792E-03    2     1000005        -5   # BR(~chi_40 -> ~b_1      bb)
     3.45609792E-03    2    -1000005         5   # BR(~chi_40 -> ~b_1*     b )
     8.39256404E-04    2     2000005        -5   # BR(~chi_40 -> ~b_2      bb)
     8.39256404E-04    2    -2000005         5   # BR(~chi_40 -> ~b_2*     b )
     1.74781742E-03    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     1.74781742E-03    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     6.26238816E-03    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     6.26238816E-03    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     1.74781742E-03    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     1.74781742E-03    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     6.26238816E-03    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     6.26238816E-03    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     1.75695021E-03    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     1.75695021E-03    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     6.24210434E-03    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     6.24210434E-03    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     2.45807536E-03    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     2.45807536E-03    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     2.45807536E-03    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     2.45807536E-03    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     2.45663665E-03    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     2.45663665E-03    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY        25     2.41520864E-03   # h decays
#          BR         NDA      ID1       ID2
     8.34353326E-01    2           5        -5   # BR(h -> b       bb     )
     8.11169800E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.87390467E-04    2         -13        13   # BR(h -> mu+     mu-    )
     6.44684327E-04    2           3        -3   # BR(h -> s       sb     )
     2.78288628E-02    2           4        -4   # BR(h -> c       cb     )
     5.01788435E-02    2          21        21   # BR(h -> g       g      )
     1.34895443E-03    2          22        22   # BR(h -> gam     gam    )
     1.83101886E-06    2          22        23   # BR(h -> Z       gam    )
     3.66659582E-03    2          24       -24   # BR(h -> W+      W-     )
     5.72531548E-04    2          23        23   # BR(h -> Z       Z      )
#
#         PDG            Width
DECAY        35     2.43109295E+01   # H decays
#          BR         NDA      ID1       ID2
     3.58996786E-03    2           5        -5   # BR(H -> b       bb     )
     6.07608011E-04    2         -15        15   # BR(H -> tau+    tau-   )
     2.14812056E-06    2         -13        13   # BR(H -> mu+     mu-    )
     2.76301859E-06    2           3        -3   # BR(H -> s       sb     )
     9.86830152E-06    2           4        -4   # BR(H -> c       cb     )
     9.93128077E-01    2           6        -6   # BR(H -> t       tb     )
     7.89473055E-04    2          21        21   # BR(H -> g       g      )
     2.63939271E-06    2          22        22   # BR(H -> gam     gam    )
     1.12607776E-06    2          23        22   # BR(H -> Z       gam    )
     3.89092788E-04    2          24       -24   # BR(H -> W+      W-     )
     1.94009191E-04    2          23        23   # BR(H -> Z       Z      )
     1.28322735E-03    2          25        25   # BR(H -> h       h      )
     3.02021681E-24    2          36        36   # BR(H -> A       A      )
     3.01326979E-13    2          23        36   # BR(H -> Z       A      )
#
#         PDG            Width
DECAY        36     2.45991578E+01   # A decays
#          BR         NDA      ID1       ID2
     3.58017096E-03    2           5        -5   # BR(A -> b       bb     )
     6.01264842E-04    2         -15        15   # BR(A -> tau+    tau-   )
     2.12568842E-06    2         -13        13   # BR(A -> mu+     mu-    )
     2.78489954E-06    2           3        -3   # BR(A -> s       sb     )
     9.76502847E-06    2           4        -4   # BR(A -> c       cb     )
     9.94463480E-01    2           6        -6   # BR(A -> t       tb     )
     9.53022574E-04    2          21        21   # BR(A -> g       g      )
     3.61362559E-06    2          22        22   # BR(A -> gam     gam    )
     1.32401334E-06    2          23        22   # BR(A -> Z       gam    )
     3.82448468E-04    2          23        25   # BR(A -> Z       h      )
#
#         PDG            Width
DECAY        37     2.40941356E+01   # H+ decays
#          BR         NDA      ID1       ID2
     5.71919682E-06    2           4        -5   # BR(H+ -> c       bb     )
     6.14489296E-04    2         -15        16   # BR(H+ -> tau+    nu_tau )
     2.17244164E-06    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     3.65048869E-08    2           2        -5   # BR(H+ -> u       bb     )
     1.34535362E-07    2           2        -3   # BR(H+ -> u       sb     )
     1.23258238E-05    2           4        -3   # BR(H+ -> c       sb     )
     9.98972913E-01    2           6        -5   # BR(H+ -> t       bb     )
     3.92208795E-04    2          24        25   # BR(H+ -> W+      h      )
     1.86061541E-12    2          24        36   # BR(H+ -> W+      A      )
#         PDG            Width
DECAY   1000039     0.00000000E+00   # stable gravitino

==> anc/GGM_softsusy_sdecay.slha <==
#
#                              ======================
#                              | THE SUSYHIT OUTPUT |
#                              ======================
#
#
#              ------------------------------------------------------
#              |     This is the output of the SUSY-HIT package     |
#              |  created by A.Djouadi, M.Muehlleitner and M.Spira. |
#              |  In case of problems with SUSY-HIT email to        |
#              |           margarete.muehlleitner@kit.edu           |
#              |           michael.spira@psi.ch                     |
#              |           abdelhak.djouadi@cern.ch                 |
#              ------------------------------------------------------
#
#              ------------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum + Decays  |
#              |              based on the decay programs           |
#              |                                                    |
#              |                     SDECAY 1.5                     |
#              |                                                    |
#              |  Authors: M.Muhlleitner, A.Djouadi and Y.Mambrini  |
#              |  Ref.:    Comput.Phys.Commun.168(2005)46           |
#              |           [hep-ph/0311167]                         |
#              |                                                    |
#              |                     HDECAY 3.4                     |
#              |                                                    |
#              |  By: A.Djouadi,J.Kalinowski,M.Muhlleitner,M.Spira  |
#              |  Ref.:    Comput.Phys.Commun.108(1998)56           |
#              |           [hep-ph/9704448]                         |
#              |                                                    |
#              |                                                    |
#              |  If not stated otherwise all DRbar couplings and   |
#              |  soft SUSY breaking masses are given at the scale  |
#              |  Q=  0.20367966E+04
#              |                                                    |
#              ------------------------------------------------------
#
#
BLOCK DCINFO  # Decay Program information
     1   SDECAY/HDECAY # decay calculator
     2   1.5  /3.4    # version number
#
BLOCK SPINFO  # Spectrum calculator information
     1    SOFTSUSY    # spectrum calculator                
     2    3.6.1       # version number                     
#
BLOCK MODSEL  # Model selection
     1     0   #  nonUniversal                                     
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27934000E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.17200000E-01   # alpha_S(M_Z)^MSbar
         4     9.11876000E+01   # M_Z pole mass
         5     4.25000000E+00   # mb(mb)^MSbar
         6     1.74300000E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MINPAR  # Input parameters - minimal models
         3     2.00000000E+00   # tanb                
#
BLOCK EXTPAR  # Input parameters - non-minimal models
         0     9.11876000E+01   # MX                  
         1     2.00000000E+03   # M_1(MX)             
         2     2.00000000E+03   # M_2(MX)             
         3     1.10000000E+03   # M_3(MX)             
        11     0.00000000E+00   # At(MX)              
        12     0.00000000E+00   # Ab(MX)              
        13     0.00000000E+00   # Atau(MX)            
        23     4.00000000E+02   # mu(MX)              
        25     2.00000000E+00   # tan                 
        26     2.00000000E+03   # mA(pole)            
        31     2.00000000E+03   # meL(MX)             
        32     2.00000000E+03   # mmuL(MX)            
        33     2.00000000E+03   # mtauL(MX)           
        34     2.00000000E+03   # meR(MX)             
        35     2.00000000E+03   # mmuR(MX)            
        36     2.00000000E+03   # mtauR(MX)           
        41     2.00000000E+03   # mqL1(MX)            
        42     2.00000000E+03   # mqL2(MX)            
        43     2.00000000E+03   # mqL3(MX)            
        44     2.00000000E+03   # muR(MX)             
        45     2.00000000E+03   # mcR(MX)             
        46     2.00000000E+03   # mtR(MX)             
        47     2.00000000E+03   # mdR(MX)             
        48     2.00000000E+03   # msR(MX)             
        49     2.00000000E+03   # mbR(MX)             
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04282392E+01   # W+
        25     9.43251988E+01   # h
        35     2.00141492E+03   # H
        36     2.00000000E+03   # A
        37     2.00198324E+03   # H+
         5     4.87877998E+00   # b-quark pole mass calculated from mb(mb)_Msbar
   1000001     1.94290113E+03   # ~d_L
   2000001     1.97076819E+03   # ~d_R
   1000002     1.94209952E+03   # ~u_L
   2000002     1.96972744E+03   # ~u_R
   1000003     1.94290113E+03   # ~s_L
   2000003     1.97076819E+03   # ~s_R
   1000004     1.94209952E+03   # ~c_L
   2000004     1.96972744E+03   # ~c_R
   1000005     1.97094572E+03   # ~b_1
   2000005     2.00147127E+03   # ~b_2
   1000006     2.00625702E+03   # ~t_1
   2000006     2.09099128E+03   # ~t_2
   1000011     1.96640672E+03   # ~e_L
   2000011     1.98326258E+03   # ~e_R
   1000012     1.96514831E+03   # ~nu_eL
   1000013     1.96640672E+03   # ~mu_L
   2000013     1.98326258E+03   # ~mu_R
   1000014     1.96514831E+03   # ~nu_muL
   1000015     1.96644421E+03   # ~tau_1
   2000015     1.98335288E+03   # ~tau_2
   1000016     1.96519040E+03   # ~nu_tauL
   1000021     1.13230114E+03   # ~g
   1000022     4.01209958E+02   # ~chi_10
   1000023    -4.05902491E+02   # ~chi_20
   1000025     2.04948912E+03   # ~chi_30
   1000035     2.09491027E+03   # ~chi_40
   1000024     4.02780428E+02   # ~chi_1+
   1000037     2.04974776E+03   # ~chi_2+
   1000039     2.27500000E-07   # Gravitino
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     2.48821493E-02   # N_11
  1  2    -4.54131281E-02   # N_12
  1  3     7.07350364E-01   # N_13
  1  4    -7.04963821E-01   # N_14
  2  1    -5.31719871E-03   # N_21
  2  2     9.67024969E-03   # N_22
  2  3     7.06273104E-01   # N_23
  2  4     7.07853457E-01   # N_24
  3  1     2.93491432E-02   # N_31
  3  2     9.98524889E-01   # N_32
  3  3     2.49193425E-02   # N_33
  3  4    -3.82844653E-02   # N_34
  4  1     9.99245332E-01   # N_41
  4  2    -2.81456958E-02   # N_42
  4  3    -1.45873729E-02   # N_43
  4  4     2.24453676E-02   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -3.58522437E-02   # U_11
  1  2     9.99357102E-01   # U_12
  2  1    -9.99357102E-01   # U_21
  2  2    -3.58522437E-02   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -5.51042820E-02   # V_11
  1  2     9.98480605E-01   # V_12
  2  1    -9.98480605E-01   # V_21
  2  2    -5.51042820E-02   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     9.99855867E-01   # cos(theta_t)
  1  2    -1.69777862E-02   # sin(theta_t)
  2  1     1.69777862E-02   # -sin(theta_t)
  2  2     9.99855867E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     1.09467760E-02   # cos(theta_b)
  1  2     9.99940082E-01   # sin(theta_b)
  2  1    -9.99940082E-01   # -sin(theta_b)
  2  2     1.09467760E-02   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     9.99840737E-01   # cos(theta_tau)
  1  2     1.78465861E-02   # sin(theta_tau)
  2  1    -1.78465861E-02   # -sin(theta_tau)
  2  2     9.99840737E-01   # cos(theta_tau)
#
BLOCK ALPHA  # Higgs mixing
          -4.88908910E-01   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  2.03679664E+03  # DRbar Higgs Parameters
         1     4.00000000E+02   # mu(Q)MSSM           
         2     1.88847805E+00   # tan                 
         3     2.43658827E+02   # higgs               
         4     3.99792511E+06   # mA^2(Q)MSSM         
#
BLOCK GAUGE Q=  2.03679664E+03  # The gauge couplings
     1     3.63994489E-01   # gprime(Q) DRbar
     2     6.38717838E-01   # g(Q) DRbar
     3     1.03552899E+00   # g3(Q) DRbar
#
BLOCK AU Q=  2.03679664E+03  # The trilinear couplings
  1  1     3.73016975E+02   # A_u(Q) DRbar
  2  2     3.73017267E+02   # A_c(Q) DRbar
  3  3     3.92304576E+02   # A_t(Q) DRbar
#
BLOCK AD Q=  2.03679664E+03  # The trilinear couplings
  1  1     3.49665199E+02   # A_d(Q) DRbar
  2  2     3.49665309E+02   # A_s(Q) DRbar
  3  3     3.56341484E+02   # A_b(Q) DRbar
#
BLOCK AE Q=  2.03679664E+03  # The trilinear couplings
  1  1     1.25699690E+02   # A_e(Q) DRbar
  2  2     1.25699700E+02   # A_mu(Q) DRbar
  3  3     1.25702670E+02   # A_tau(Q) DRbar
#
BLOCK Yu Q=  2.03679664E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_u(Q) DRbar
  2  2     0.00000000E+00   # y_c(Q) DRbar
  3  3     9.58042193E-01   # y_t(Q) DRbar
#
BLOCK Yd Q=  2.03679664E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_d(Q) DRbar
  2  2     0.00000000E+00   # y_s(Q) DRbar
  3  3     2.98414753E-02   # y_b(Q) DRbar
#
BLOCK Ye Q=  2.03679664E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_e(Q) DRbar
  2  2     0.00000000E+00   # y_mu(Q) DRbar
  3  3     2.17861496E-02   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  2.03679664E+03  # The soft SUSY breaking masses at the scale Q
         1     2.11840455E+03   # M_1(Q)              
         2     2.04380622E+03   # M_2(Q)              
         3     9.72428188E+02   # M_3(Q)              
        21     2.93273847E+06   # M^2_Hd              
        22     8.23686633E+05   # M^2_Hu              
        31     1.94891395E+03   # M_eL                
        32     1.94891413E+03   # M_muL               
        33     1.94896795E+03   # M_tauL              
        34     1.97538922E+03   # M_eR                
        35     1.97538958E+03   # M_muR               
        36     1.97549674E+03   # M_tauR              
        41     1.89611665E+03   # M_q1L               
        42     1.89611791E+03   # M_q2L               
        43     1.97440480E+03   # M_q3L               
        44     1.93695475E+03   # M_uR                
        45     1.93695713E+03   # M_cR                
        46     2.09099021E+03   # M_tR                
        47     1.93960482E+03   # M_dR                
        48     1.93960493E+03   # M_sR                
        49     1.93982907E+03   # M_bR                
#
#
#
#                             =================
#                             |The decay table|
#                             =================
#
# - The QCD corrections to the decays gluino -> squark  + quark
#                                     squark -> gaugino + quark_prime
#                                     squark -> squark_prime + Higgs
#                                     squark -> gluino  + quark
#   are included.
#
# - The multi-body decays for the inos, stops and sbottoms are included.
#
# - The loop induced decays for the gluino, neutralinos and stops
#   are included.
#
# - The SUSY decays of the top quark are included.
#
#
#         PDG            Width
DECAY         6     1.46713610E+00   # top decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#
#         PDG            Width
DECAY   1000021     2.38904201E-03   # gluino decays
#          BR         NDA      ID1       ID2
     2.39279281E-02    2     1000022        21   # BR(~g -> ~chi_10 g)
     2.41551955E-02    2     1000023        21   # BR(~g -> ~chi_20 g)
#           BR         NDA      ID1       ID2       ID3
     2.68035980E-04    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     5.40256040E-06    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     2.05685673E-04    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     4.14338687E-06    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     2.68035980E-04    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     5.40256040E-06    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     2.05685673E-04    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     4.14338687E-06    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     6.59055980E-04    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     4.37157218E-04    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     2.18280578E-01    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     1.66556761E-01    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     4.33521140E-04    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     4.33521140E-04    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     4.33521140E-04    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     4.33521140E-04    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     2.81641352E-01    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     2.81641352E-01    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
#
#         PDG            Width
DECAY   1000006     1.01310184E+02   # stop1 decays
#          BR         NDA      ID1       ID2
     1.62552783E-01    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.64399791E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     1.19812591E-03    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     6.71849300E-01    2     1000021         6   # BR(~t_1 -> ~g      t )
#
#         PDG            Width
DECAY   2000006     1.44753631E+02   # stop2 decays
#          BR         NDA      ID1       ID2
     1.19869704E-01    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     1.20405209E-01    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     0.00000000E+00    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     2.43170353E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     2.11198274E-06    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     5.16552134E-01    2     1000021         6   # BR(~t_2 -> ~g      t )
     4.84720416E-10    2     1000005        24   # BR(~t_2 -> ~b_1    W+)
     4.88289754E-07    2     2000005        24   # BR(~t_2 -> ~b_2    W+)
#
#         PDG            Width
DECAY   1000005     6.59358421E+01   # sbottom1 decays
#          BR         NDA      ID1       ID2
     2.61921367E-04    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     2.40119529E-04    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     5.79198712E-04    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     9.98918760E-01    2     1000021         5   # BR(~b_1 -> ~g      b )
#
#         PDG            Width
DECAY   2000005     1.01623172E+02   # sbottom2 decays
#          BR         NDA      ID1       ID2
     3.32334157E-04    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.69093202E-04    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     3.24028996E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     6.75469577E-01    2     1000021         5   # BR(~b_2 -> ~g      b )
#
#         PDG            Width
DECAY   1000002     6.31554177E+01   # sup_L decays
#          BR         NDA      ID1       ID2
     1.82109996E-04    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     8.23363227E-06    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     6.67629083E-04    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     9.99142027E-01    2     1000021         2   # BR(~u_L -> ~g      u)
#
#         PDG            Width
DECAY   2000002     6.58508431E+01   # sup_R decays
#          BR         NDA      ID1       ID2
     3.83568306E-05    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     1.74808307E-06    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     9.99959895E-01    2     1000021         2   # BR(~u_R -> ~g      u)
#
#         PDG            Width
DECAY   1000001     6.32170526E+01   # sdown_L decays
#          BR         NDA      ID1       ID2
     2.76432513E-04    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.25168882E-05    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.82480613E-04    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     9.99428570E-01    2     1000021         1   # BR(~d_L -> ~g      d)
#
#         PDG            Width
DECAY   2000001     6.59523421E+01   # sdown_R decays
#          BR         NDA      ID1       ID2
     9.58048461E-06    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     4.36624183E-07    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     9.99989983E-01    2     1000021         1   # BR(~d_R -> ~g      d)
#
#         PDG            Width
DECAY   1000004     6.31554177E+01   # scharm_L decays
#          BR         NDA      ID1       ID2
     1.82109996E-04    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     8.23363227E-06    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     6.67629083E-04    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     9.99142027E-01    2     1000021         4   # BR(~c_L -> ~g      c)
#
#         PDG            Width
DECAY   2000004     6.58508431E+01   # scharm_R decays
#          BR         NDA      ID1       ID2
     3.83568306E-05    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     1.74808307E-06    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     9.99959895E-01    2     1000021         4   # BR(~c_R -> ~g      c)
#
#         PDG            Width
DECAY   1000003     6.32170526E+01   # sstrange_L decays
#          BR         NDA      ID1       ID2
     2.76432513E-04    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.25168882E-05    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.82480613E-04    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     9.99428570E-01    2     1000021         3   # BR(~s_L -> ~g      s)
#
#         PDG            Width
DECAY   2000003     6.59523421E+01   # sstrange_R decays
#          BR         NDA      ID1       ID2
     9.58048461E-06    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     4.36624183E-07    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     9.99989983E-01    2     1000021         3   # BR(~s_R -> ~g      s)
#
#         PDG            Width
DECAY   1000011     2.63011863E-02   # selectron_L decays
#          BR         NDA      ID1       ID2
     2.71842165E-01    2     1000022        11   # BR(~e_L -> ~chi_10 e-)
     1.22614099E-02    2     1000023        11   # BR(~e_L -> ~chi_20 e-)
     7.15896425E-01    2    -1000024        12   # BR(~e_L -> ~chi_1- nu_e)
#
#         PDG            Width
DECAY   2000011     6.22538447E-03   # selectron_R decays
#          BR         NDA      ID1       ID2
     9.56412424E-01    2     1000022        11   # BR(~e_R -> ~chi_10 e-)
     4.35875759E-02    2     1000023        11   # BR(~e_R -> ~chi_20 e-)
#
#         PDG            Width
DECAY   1000013     2.63011863E-02   # smuon_L decays
#          BR         NDA      ID1       ID2
     2.71842165E-01    2     1000022        13   # BR(~mu_L -> ~chi_10 mu-)
     1.22614099E-02    2     1000023        13   # BR(~mu_L -> ~chi_20 mu-)
     7.15896425E-01    2    -1000024        14   # BR(~mu_L -> ~chi_1- nu_mu)
#
#         PDG            Width
DECAY   2000013     6.22538447E-03   # smuon_R decays
#          BR         NDA      ID1       ID2
     9.56412424E-01    2     1000022        13   # BR(~mu_R -> ~chi_10 mu-)
     4.35875759E-02    2     1000023        13   # BR(~mu_R -> ~chi_20 mu-)
#
#         PDG            Width
DECAY   1000015     4.43741603E-02   # stau_1 decays
#          BR         NDA      ID1       ID2
     3.65264932E-01    2     1000022        15   # BR(~tau_1 -> ~chi_10  tau-)
     1.96018878E-01    2     1000023        15   # BR(~tau_1 -> ~chi_20  tau-)
     4.38716190E-01    2    -1000024        16   # BR(~tau_1 -> ~chi_1-  nu_tau)
#
#         PDG            Width
DECAY   2000015     3.95396749E-02   # stau_2 decays
#          BR         NDA      ID1       ID2
     3.54872350E-01    2     1000022        15   # BR(~tau_2 -> ~chi_10  tau-)
     2.26606186E-01    2     1000023        15   # BR(~tau_2 -> ~chi_20  tau-)
     4.18521464E-01    2    -1000024        16   # BR(~tau_2 -> ~chi_1-  nu_tau)
#
#         PDG            Width
DECAY   1000012     7.16343284E-02   # snu_eL decays
#          BR         NDA      ID1       ID2
     3.63080098E-01    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     1.64573112E-02    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     6.20462591E-01    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
#
#         PDG            Width
DECAY   1000014     7.16343284E-02   # snu_muL decays
#          BR         NDA      ID1       ID2
     3.63080098E-01    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     1.64573112E-02    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     6.20462591E-01    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
#
#         PDG            Width
DECAY   1000016     8.86230610E-02   # snu_tauL decays
#          BR         NDA      ID1       ID2
     2.93486285E-01    2     1000022        16   # BR(~nu_tauL -> ~chi_10 nu_tau)
     1.33028376E-02    2     1000023        16   # BR(~nu_tauL -> ~chi_20 nu_tau)
     6.93210878E-01    2     1000024        15   # BR(~nu_tauL -> ~chi_1+ tau-)
#
#         PDG            Width
#DECAY   1000024     1.01896710E-11   # chargino1+ decays
#           BR         NDA      ID1       ID2       ID3
#     3.74999958E-01    3     1000022         2        -1   # BR(~chi_1+ -> ~chi_10 u    db)
#     3.74999958E-01    3     1000022         4        -3   # BR(~chi_1+ -> ~chi_10 c    sb)
#     1.25000042E-01    3     1000022       -11        12   # BR(~chi_1+ -> ~chi_10 e+   nu_e)
#     1.25000042E-01    3     1000022       -13        14   # BR(~chi_1+ -> ~chi_10 mu+  nu_mu)
#
#         PDG            Width
DECAY   1000024     1.01896710E-11   # chargino1+ decays
#           BR         NDA      ID1       ID2       ID3
     7.49999834E-01    3     1000022         2        -1   # BR(~chi_1+ -> ~chi_10 u    db)
#     3.74999917E-01    3     1000022         2        -1   # BR(~chi_1+ -> ~chi_10 u    db)
#     3.74999917E-01    3     1000022         4        -3   # BR(~chi_1+ -> ~chi_10 c    sb)
     1.25000083E-01    3     1000022       -11        12   # BR(~chi_1+ -> ~chi_10 e+   nu_e)
     1.25000083E-01    3     1000022       -13        14   # BR(~chi_1+ -> ~chi_10 mu+  nu_mu)
#         PDG            Width
DECAY   1000037     2.24801473E+01   # chargino2+ decays
#          BR         NDA      ID1       ID2
     1.19445246E-02    2     1000002        -1   # BR(~chi_2+ -> ~u_L     db)
     1.17963273E-02    2    -1000001         2   # BR(~chi_2+ -> ~d_L*    u )
     1.19445246E-02    2     1000004        -3   # BR(~chi_2+ -> ~c_L     sb)
     1.17963273E-02    2    -1000003         4   # BR(~chi_2+ -> ~s_L*    c )
     2.74088042E-03    2     1000006        -5   # BR(~chi_2+ -> ~t_1     bb)
     2.41090883E-03    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL   e+  )
     2.41090883E-03    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL  mu+ )
     2.40792825E-03    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     2.34529719E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+    nu_e)
     2.34529719E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+   nu_mu)
     2.34238275E-03    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+  nu_tau)
     5.45897443E-07    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+  nu_tau)
     2.36642253E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z )
     2.28968539E-01    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     2.30076409E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.39826945E-01    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  h )
#
#         PDG            Width
DECAY   1000022     0.85000000E-15   # neutralino1 decays
#           BR         NDA      ID1       ID2      
      1.0000000E-00     2     1000039        23           # BR(~chi_10 -> ~G Z)
#
#         PDG            Width
DECAY   1000023     2.62943598E-09   # neutralino2 decays
#          BR         NDA      ID1       ID2
     4.26221421E-02    2     1000022        22   # BR(~chi_20 -> ~chi_10 gam)
#           BR         NDA      ID1       ID2       ID3
     1.01240706E-01    3     1000022        -2         2   # BR(~chi_20 -> ~chi_10 ub      u)
     1.31362711E-01    3     1000022        -1         1   # BR(~chi_20 -> ~chi_10 db      d)
     1.01240706E-01    3     1000022        -4         4   # BR(~chi_20 -> ~chi_10 cb      c)
     1.31362711E-01    3     1000022        -3         3   # BR(~chi_20 -> ~chi_10 sb      s)
     3.01450960E-02    3     1000022       -11        11   # BR(~chi_20 -> ~chi_10 e+      e-)
     3.01450960E-02    3     1000022       -13        13   # BR(~chi_20 -> ~chi_10 mu+     mu-)
     7.13036318E-03    3     1000022       -15        15   # BR(~chi_20 -> ~chi_10 tau+    tau-)
     6.02677428E-02    3     1000022       -12        12   # BR(~chi_20 -> ~chi_10 nu_eb   nu_e)
     6.02677428E-02    3     1000022       -14        14   # BR(~chi_20 -> ~chi_10 nu_mub  nu_mu)
     6.02677428E-02    3     1000022       -16        16   # BR(~chi_20 -> ~chi_10 nu_taub nu_tau)
     4.46556428E-02    3     1000024        -2         1   # BR(~chi_20 -> ~chi_1+ ub      d)
     4.46556428E-02    3    -1000024        -1         2   # BR(~chi_20 -> ~chi_1- db      u)
     4.46556428E-02    3     1000024        -4         3   # BR(~chi_20 -> ~chi_1+ cb      s)
     4.46556428E-02    3    -1000024        -3         4   # BR(~chi_20 -> ~chi_1- sb      c)
     1.48852238E-02    3     1000024       -12        11   # BR(~chi_20 -> ~chi_1+ nu_eb   e-)
     1.48852238E-02    3    -1000024        12       -11   # BR(~chi_20 -> ~chi_1- nu_e    e+)
     1.48852238E-02    3     1000024       -14        13   # BR(~chi_20 -> ~chi_1+ nu_mub  mu-)
     1.48852238E-02    3    -1000024        14       -13   # BR(~chi_20 -> ~chi_1- nu_mu   mu+)
     2.89188655E-03    3     1000024       -16        15   # BR(~chi_20 -> ~chi_1+ nu_taub tau-)
     2.89188655E-03    3    -1000024        16       -15   # BR(~chi_20 -> ~chi_1- nu_tau  tau+)
#
#         PDG            Width
DECAY   1000025     2.24529747E+01   # neutralino3 decays
#          BR         NDA      ID1       ID2
     9.68655688E-03    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.19069565E-01    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     2.37758242E-01    2     1000024       -24   # BR(~chi_30 -> ~chi_1+   W-)
     2.37758242E-01    2    -1000024        24   # BR(~chi_30 -> ~chi_1-   W+)
     2.21545623E-01    2     1000022        25   # BR(~chi_30 -> ~chi_10   h )
     9.39245715E-03    2     1000023        25   # BR(~chi_30 -> ~chi_20   h )
     6.20602741E-03    2     1000002        -2   # BR(~chi_30 -> ~u_L      ub)
     6.20602741E-03    2    -1000002         2   # BR(~chi_30 -> ~u_L*     u )
     1.75395704E-06    2     2000002        -2   # BR(~chi_30 -> ~u_R      ub)
     1.75395704E-06    2    -2000002         2   # BR(~chi_30 -> ~u_R*     u )
     5.98467515E-03    2     1000001        -1   # BR(~chi_30 -> ~d_L      db)
     5.98467515E-03    2    -1000001         1   # BR(~chi_30 -> ~d_L*     d )
     4.27802990E-07    2     2000001        -1   # BR(~chi_30 -> ~d_R      db)
     4.27802990E-07    2    -2000001         1   # BR(~chi_30 -> ~d_R*     d )
     6.20602741E-03    2     1000004        -4   # BR(~chi_30 -> ~c_L      cb)
     6.20602741E-03    2    -1000004         4   # BR(~chi_30 -> ~c_L*     c )
     1.75395704E-06    2     2000004        -4   # BR(~chi_30 -> ~c_R      cb)
     1.75395704E-06    2    -2000004         4   # BR(~chi_30 -> ~c_R*     c )
     5.98467515E-03    2     1000003        -3   # BR(~chi_30 -> ~s_L      sb)
     5.98467515E-03    2    -1000003         3   # BR(~chi_30 -> ~s_L*     s )
     4.27802990E-07    2     2000003        -3   # BR(~chi_30 -> ~s_R      sb)
     4.27802990E-07    2    -2000003         3   # BR(~chi_30 -> ~s_R*     s )
     1.09092760E-06    2     1000005        -5   # BR(~chi_30 -> ~b_1      bb)
     1.09092760E-06    2    -1000005         5   # BR(~chi_30 -> ~b_1*     b )
     1.64847068E-03    2     2000005        -5   # BR(~chi_30 -> ~b_2      bb)
     1.64847068E-03    2    -2000005         5   # BR(~chi_30 -> ~b_2*     b )
     1.20450013E-03    2     1000011       -11   # BR(~chi_30 -> ~e_L-     e+)
     1.20450013E-03    2    -1000011        11   # BR(~chi_30 -> ~e_L+     e-)
     8.37851353E-07    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     8.37851353E-07    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     1.20450013E-03    2     1000013       -13   # BR(~chi_30 -> ~mu_L-    mu+)
     1.20450013E-03    2    -1000013        13   # BR(~chi_30 -> ~mu_L+    mu-)
     8.37851353E-07    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     8.37851353E-07    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     1.20264816E-03    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     1.20264816E-03    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     1.13896302E-06    2     2000015       -15   # BR(~chi_30 -> ~tau_2-   tau+)
     1.13896302E-06    2    -2000015        15   # BR(~chi_30 -> ~tau_2+   tau-)
     1.16008856E-03    2     1000012       -12   # BR(~chi_30 -> ~nu_eL    nu_eb)
     1.16008856E-03    2    -1000012        12   # BR(~chi_30 -> ~nu_eL*   nu_e )
     1.16008856E-03    2     1000014       -14   # BR(~chi_30 -> ~nu_muL   nu_mub)
     1.16008856E-03    2    -1000014        14   # BR(~chi_30 -> ~nu_muL*  nu_mu )
     1.15895527E-03    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     1.15895527E-03    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY   1000035     8.09188179E+00   # neutralino4 decays
#          BR         NDA      ID1       ID2
     9.97258900E-03    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     2.24081390E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     1.84849549E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     1.84849549E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     2.31633084E-01    2     1000022        25   # BR(~chi_40 -> ~chi_10   h )
     9.99738184E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   h )
     8.43517083E-04    2     1000002        -2   # BR(~chi_40 -> ~u_L      ub)
     8.43517083E-04    2    -1000002         2   # BR(~chi_40 -> ~u_L*     u )
     1.28533986E-02    2     2000002        -2   # BR(~chi_40 -> ~u_R      ub)
     1.28533986E-02    2    -2000002         2   # BR(~chi_40 -> ~u_R*     u )
     1.51834079E-03    2     1000001        -1   # BR(~chi_40 -> ~d_L      db)
     1.51834079E-03    2    -1000001         1   # BR(~chi_40 -> ~d_L*     d )
     3.16383235E-03    2     2000001        -1   # BR(~chi_40 -> ~d_R      db)
     3.16383235E-03    2    -2000001         1   # BR(~chi_40 -> ~d_R*     d )
     8.43517083E-04    2     1000004        -4   # BR(~chi_40 -> ~c_L      cb)
     8.43517083E-04    2    -1000004         4   # BR(~chi_40 -> ~c_L*     c )
     1.28533986E-02    2     2000004        -4   # BR(~chi_40 -> ~c_R      cb)
     1.28533986E-02    2    -2000004         4   # BR(~chi_40 -> ~c_R*     c )
     1.51834079E-03    2     1000003        -3   # BR(~chi_40 -> ~s_L      sb)
     1.51834079E-03    2    -1000003         3   # BR(~chi_40 -> ~s_L*     s )
     3.16383235E-03    2     2000003        -3   # BR(~chi_40 -> ~s_R      sb)
     3.16383235E-03    2    -2000003         3   # BR(~chi_40 -> ~s_R*     s )
     4.03157214E-03    2     1000005        -5   # BR(~chi_40 -> ~b_1      bb)
     4.03157214E-03    2    -1000005         5   # BR(~chi_40 -> ~b_1*     b )
     7.75685183E-04    2     2000005        -5   # BR(~chi_40 -> ~b_2      bb)
     7.75685183E-04    2    -2000005         5   # BR(~chi_40 -> ~b_2*     b )
     2.17667832E-03    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     2.17667832E-03    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     7.33413588E-03    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     7.33413588E-03    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     2.17667832E-03    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     2.17667832E-03    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     7.33413588E-03    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     7.33413588E-03    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     2.17526974E-03    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     2.17526974E-03    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     7.32188905E-03    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     7.32188905E-03    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     2.70346731E-03    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     2.70346731E-03    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     2.70346731E-03    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     2.70346731E-03    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     2.70176980E-03    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     2.70176980E-03    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY        25     2.41446572E-03   # h decays
#          BR         NDA      ID1       ID2
     8.33378013E-01    2           5        -5   # BR(h -> b       bb     )
     8.13784098E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.88313193E-04    2         -13        13   # BR(h -> mu+     mu-    )
     6.46375216E-04    2           3        -3   # BR(h -> s       sb     )
     2.78998700E-02    2           4        -4   # BR(h -> c       cb     )
     5.05976368E-02    2          21        21   # BR(h -> g       g      )
     1.36733035E-03    2          22        22   # BR(h -> gam     gam    )
     2.38771463E-06    2          22        23   # BR(h -> Z       gam    )
     3.85266959E-03    2          24       -24   # BR(h -> W+      W-     )
     5.88994291E-04    2          23        23   # BR(h -> Z       Z      )
#
#         PDG            Width
DECAY        35     2.43668159E+01   # H decays
#          BR         NDA      ID1       ID2
     3.60807213E-03    2           5        -5   # BR(H -> b       bb     )
     6.05844966E-04    2         -15        15   # BR(H -> tau+    tau-   )
     2.14188754E-06    2         -13        13   # BR(H -> mu+     mu-    )
     2.75499926E-06    2           3        -3   # BR(H -> s       sb     )
     9.85155009E-06    2           4        -4   # BR(H -> c       cb     )
     9.91440774E-01    2           6        -6   # BR(H -> t       tb     )
     7.88634851E-04    2          21        21   # BR(H -> g       g      )
     2.89774715E-06    2          22        22   # BR(H -> gam     gam    )
     1.12359605E-06    2          23        22   # BR(H -> Z       gam    )
     3.94060116E-04    2          24       -24   # BR(H -> W+      W-     )
     1.96485880E-04    2          23        23   # BR(H -> Z       Z      )
     1.29300981E-03    2          25        25   # BR(H -> h       h      )
     3.15591549E-24    2          36        36   # BR(H -> A       A      )
     2.50754104E-13    2          23        36   # BR(H -> Z       A      )
     5.41172741E-04    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     1.59073772E-04    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     7.61882706E-05    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     8.77913546E-04    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
#
#         PDG            Width
DECAY        36     2.47296204E+01   # A decays
#          BR         NDA      ID1       ID2
     3.58742586E-03    2           5        -5   # BR(A -> b       bb     )
     5.97753430E-04    2         -15        15   # BR(A -> tau+    tau-   )
     2.11327431E-06    2         -13        13   # BR(A -> mu+     mu-    )
     2.76865281E-06    2           3        -3   # BR(A -> s       sb     )
     9.71902776E-06    2           4        -4   # BR(A -> c       cb     )
     9.89778801E-01    2           6        -6   # BR(A -> t       tb     )
     9.48522417E-04    2          21        21   # BR(A -> g       g      )
     2.53106817E-06    2          22        22   # BR(A -> gam     gam    )
     1.31715027E-06    2          23        22   # BR(A -> Z       gam    )
     3.86188824E-04    2          23        25   # BR(A -> Z       h      )
     2.68993339E-03    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     1.97725515E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     8.42843589E-06    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     7.24250236E-06    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
#
#         PDG            Width
DECAY        37     2.41242035E+01   # H+ decays
#          BR         NDA      ID1       ID2
     5.77500017E-06    2           4        -5   # BR(H+ -> c       bb     )
     6.13362171E-04    2         -15        16   # BR(H+ -> tau+    nu_tau )
     2.16845684E-06    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     3.68620957E-08    2           2        -5   # BR(H+ -> u       bb     )
     1.34288988E-07    2           2        -3   # BR(H+ -> u       sb     )
     1.23140888E-05    2           4        -3   # BR(H+ -> c       sb     )
     9.98312933E-01    2           6        -5   # BR(H+ -> t       bb     )
     3.97623537E-04    2          24        25   # BR(H+ -> W+      h      )
     1.67214194E-12    2          24        36   # BR(H+ -> W+      A      )
     3.91072946E-05    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     6.16545142E-04    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
#
#         PDG            Width
DECAY   1000039     0.00000000E+00   # stable gravitino

==> anc/P0.spectr <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.9.1      # Version number
     3   # b -> c tau nu more than 2 sigma away (as SM)
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     1.36310000E+05   # MSUSYEFF
     2     1.37703000E+06   # MMESS
     3     2.87743000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     9.03100000E-03   # LAMBDA AT THE SUSY SCALE
#   62     5.28332432E-04   # KAPPA AT THE SUSY SCALE
#   63    -1.21198491E+00   # ALAMBDA AT THE MES SCALE
#   65     8.28287309E+02   # MUEFF AT THE SUSY SCALE
#   70    -4.51894103E+03   # MS^2 AT THE MES SCALE
#   71    -4.47343270E+03   # MS^2_REF
#   72    -5.06020640E-03   # DELTA
    73     1.01408000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     8.99418092E+01   # lightest neutral scalar
        35     1.22100399E+02   # second neutral scalar
        45     8.36840989E+02   # third neutral scalar
        36     2.29875340E+01   # lightest pseudoscalar
        46     8.36818919E+02   # second pseudoscalar
        37     8.40402858E+02   # charged Higgs
   1000001     2.13912119E+03   #  ~d_L
   2000001     2.03597699E+03   #  ~d_R
   1000002     2.13773871E+03   #  ~u_L
   2000002     2.04519430E+03   #  ~u_R
   1000003     2.13912119E+03   #  ~s_L
   2000003     2.03597699E+03   #  ~s_R
   1000004     2.13773871E+03   #  ~c_L
   2000004     2.04519430E+03   #  ~c_R
   1000005     1.99157401E+03   #  ~b_1
   2000005     2.03916555E+03   #  ~b_2
   1000006     1.86572465E+03   #  ~t_1
   2000006     2.04620316E+03   #  ~t_2
   1000011     6.98844971E+02   #  ~e_L
   2000011     3.48222394E+02   #  ~e_R
   1000012     6.94562133E+02   #  ~nue_L
   1000013     6.98844971E+02   #  ~mu_L
   2000013     3.48222394E+02   #  ~mu_R
   1000014     6.94562133E+02   #  ~numu_L
   1000015     3.22552482E+02   #  ~tau_1
   2000015     6.97806836E+02   #  ~tau_2
   1000016     6.90110115E+02   #  ~nutau_L
   1000021     1.96624658E+03   #  ~g
   1000022     9.76423586E+01   # neutralino(1)
   1000023     3.72652492E+02   # neutralino(2)
   1000025     6.96805062E+02   # neutralino(3)
   1000035    -8.37171017E+02   # neutralino(4)
   1000045     8.61299501E+02   # neutralino(5)
   1000024     6.96678920E+02   # chargino(1)
   1000037     8.61196615E+02   # chargino(2)
   1000039     4.51543142E-08   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.50912785E-04   # BR(b -> s gamma)
    11     4.02172227E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.99653343E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.015E-1 < Delta M_d < 5.095E-1:
     2     5.09279669E-01   # Delta M_d in ps^-1
    21     9.85943109E-01   # Delta M_d +Theor.Err.
    22     1.44180761E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7715E+1 < Delta Ms < 1.7799E+1:
     3     1.79291042E+01   # Delta M_s in ps^-1
    31     2.22139921E+01   # Delta M_s +Theor.Err.
    32     1.40975997E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.72E-9 < BR(Bs->mu+mu-) < 4.5E-9:
     4     4.49425761E-09   # BR(Bs -> mu+mu-)
    41     5.38826643E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     3.68080537E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.00655993E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.53432457E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     6.19077572E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# Exp. 2 Sigma: 0.84E-6 < BR(B->Xs mu+mu-)low < 2.32E-6:
#   1.64543703E-06   BR(B->Xs mu+mu-)low
#   1.83660982E-06   BR(B->Xs mu+mu-)low+Theor.Err.
#   1.45426423E-06   BR(B->Xs mu+mu-)low-Theor.Err.
# Exp. 2 Sigma: 2.8E-7 < BR(B->Xs mu+mu-)high < 6.8E-7:
#   2.35794255E-07   BR(B->Xs mu+mu-)high
#   3.76071274E-07   BR(B->Xs mu+mu-)high+Theor.Err.
#   9.55172358E-08   BR(B->Xs mu+mu-)high-Theor.Err.
# Exp. 2 Sigma: 2.7E-6 < BR(b -> d gamma) < 2.55E-5:
#   1.80558505E-05   BR(b -> d gamma)
#   2.06914459E-05   BR(b -> d gamma)+Theor.Err.)
#   1.34202550E-05   BR(b -> d gamma)-Theor.Err.)
# Exp. 2 Sigma: 1.1E-10 < BR(Bd->mu+mu-) < 7.1E-10:
#   1.26362603E-10   BR(Bd -> mu+mu-)
#   2.23154534E-10   BR(Bd -> mu+mu-)+Theor.Err.
#   4.02469621E-11   BR(Bd -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Xs nu nubar) < 6.4E-4:
#   2.88393047E-05   BR(B-> Xs nu nubar)
#   3.48557916E-05   BR(B-> Xs nu nubar)+Theor.Err.
#   2.28228178E-05   BR(B-> Xs nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B+-> K+ nu nubar) < 1.6E-5:
#   3.95794595E-06   BR(B+-> K+ nu nubar)
#   4.90020864E-06   BR(B+-> K+ nu nubar)+Theor.Err.
#   3.01568326E-06   BR(B+-> K+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(B-> Ks nu nubar) < 5.5E-5:
#   9.13907621E-06   BR(B-> Ks nu nubar)
#   1.11243009E-05   BR(B-> Ks nu nubar)+Theor.Err.
#   7.15385156E-06   BR(B-> Ks nu nubar)-Theor.Err.
# RD = BR[B+ -> D tau+ nu_tau]/BR[B+ -> D l+ nu_l]
# Exp. 2 Sigma: 2.91E-1 < RD < 4.91E-1:
#   3.00571389E-01   RD
#   3.35656378E-01   RD+Theor.Err.
#   2.65486400E-01   RD-Theor.Err.
# RD* = BR[B+ -> D* tau+ nu_tau]/BR[B+ -> D* l+ nu_l]
# Exp. 2 Sigma: 2.78E-1 < RD* < 3.66E-1:
#   2.52242095E-01   RD*
#   2.58328722E-01   RD*+Theor.Err.
#   2.44170861E-01   RD*-Theor.Err.
# Exp. 2 Sigma: BR(K+-> Pi+ nu nubar) < 4.03E-10:
#   8.59459777E-11   BR(K+-> Pi+ nu nubar)
#   1.05987494E-10   BR(K+-> Pi+ nu nubar)+Theor.Err.
#   6.59044613E-11   BR(K+-> Pi+ nu nubar)-Theor.Err.
# Exp. 2 Sigma: BR(KL-> Pi0 nu nubar) < 2.6E-8:
#   2.69528510E-11   BR(KL-> Pi0 nu nubar)
#   3.89711570E-11   BR(KL-> Pi0 nu nubar)+Theor.Err.
#   1.49345450E-11   BR(KL-> Pi0 nu nubar)-Theor.Err.
# Exp. 2 Sigma: 5.275E-3 < DMK < 5.311E-3:
#   5.81797763E-03   DMK in ps-1
#   9.82406060E-03   DMK+Theor.Err.
#   1.81191393E-03   DMK-Theor.Err.
# Exp. 2 Sigma: 2.206E-3 < epsK < 2.250E-3:
#   1.86831578E-03   epsK in ps-1
#   2.42362239E-03   epsK+Theor.Err.
#   1.32663955E-03   epsK-Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     6.88693320E-10   # Del_a_mu
    61     9.84926858E-10   # Del_a_mu + Theor.Err.
    62     3.92459782E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.89127845E+03 # (STOP/SBOTTOM MASSES)
     1     8.27800040E+02   # MUEFF
     2     2.86045609E+01   # TAN(BETA)
     3     2.41315494E+02   # V(Q)
     4     9.49897924E+05   # MA^2
     5     5.28459097E+02   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -1.45672151E-02   # S_(1,1)
  1  2    -4.11859163E-01   # S_(1,2)
  1  3     9.11131070E-01   # S_(1,3)
  2  1     3.26312527E-02   # S_(2,1)
  2  2     9.10546571E-01   # S_(2,2)
  2  3     4.12116662E-01   # S_(2,3)
  3  1     9.99361295E-01   # S_(3,1)
  3  2    -3.57347402E-02   # S_(3,2)
  3  3    -1.75352685E-04   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     2.08964949E-04   # P_(1,1)
  1  2     7.26220791E-06   # P_(1,2)
  1  3     9.99999978E-01   # P_(1,3)
  2  1     9.99396631E-01   # P_(2,1)
  2  2     3.47322656E-02   # P_(2,2)
  2  3    -2.09091104E-04   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     1.39457970E-01   # Rst_(1,1)
  1  2     9.90227991E-01   # Rst_(1,2)
  2  1    -9.90227991E-01   # Rst_(2,1)
  2  2     1.39457970E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     3.02475627E-01   # Rsb_(1,1)
  1  2     9.53157120E-01   # Rsb_(1,2)
  2  1    -9.53157120E-01   # Rsb_(2,1)
  2  2     3.02475627E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     1.10927903E-01   # Rsl_(1,1)
  1  2     9.93828456E-01   # Rsl_(1,2)
  2  1    -9.93828456E-01   # Rsl_(2,1)
  2  2     1.10927903E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     2.97447234E-04   # N_(1,1)
  1  2    -2.47404266E-04   # N_(1,2)
  1  3     1.96867801E-04   # N_(1,3)
  1  4    -1.90735307E-03   # N_(1,4)
  1  5     9.99998087E-01   # N_(1,5)
  2  1     9.97293012E-01   # N_(2,1)
  2  2    -7.78827225E-03   # N_(2,2)
  2  3     6.60707254E-02   # N_(2,3)
  2  4    -3.13131485E-02   # N_(2,4)
  2  5    -3.71302038E-04   # N_(2,5)
  3  1     3.46159731E-02   # N_(3,1)
  3  2     9.21462796E-01   # N_(3,2)
  3  3    -2.95509114E-01   # N_(3,3)
  3  4     2.49763583E-01   # N_(3,4)
  3  5     7.52242406E-04   # N_(3,5)
  4  1    -2.42284236E-02   # N_(4,1)
  4  2     3.52714208E-02   # N_(4,2)
  4  3     7.05258621E-01   # N_(4,3)
  4  4     7.07656473E-01   # N_(4,4)
  4  5     1.22684336E-03   # N_(4,5)
  5  1     6.01770595E-02   # N_(5,1)
  5  2    -3.86783562E-01   # N_(5,2)
  5  3    -6.41029845E-01   # N_(5,3)
  5  4     6.60194152E-01   # N_(5,4)
  5  5     1.27183251E-03   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.07510814E-01   # U_(1,1)
  1  2    -4.20028717E-01   # U_(1,2)
  2  1     4.20028717E-01   # U_(2,1)
  2  2     9.07510814E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.34837808E-01   # V_(1,1)
  1  2    -3.55075023E-01   # V_(1,2)
  2  1     3.55075023E-01   # V_(2,1)
  2  2     9.34837808E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.12107807E-01   # U-type fermions
  1  2    -4.19414469E-01   # D-type fermions
  1  3    -4.18727189E-01   # b-quarks
  1  4    -4.12116621E-01   # W,Z bosons
  1  5     4.12849734E-01   # Gluons
  1  6     4.11864808E-01   # Photons
# H2
  2  1     9.11096279E-01   # U-type fermions
  2  2     9.39508303E-01   # D-type fermions
  2  3     9.36835807E-01   # b-quarks
  2  4     9.11130553E-01   # W,Z bosons
  2  5     9.12171972E-01   # Gluons
  2  6     9.09512677E-01   # Photons
# H3
  3  1    -3.57563137E-02   # U-type fermions
  3  2     2.87732820E+01   # D-type fermions
  3  3     2.60634422E+01   # b-quarks
  3  4    -1.00309702E-03   # W,Z bosons
  3  5     1.18401100E-01   # Gluons
  3  6     1.35045904E-01   # Photons
# A1
  4  1     7.26659219E-06   # U-type fermions
  4  2     6.01645014E-03   # D-type fermions
  4  3     5.45052997E-03   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     3.88243025E-03   # Gluons
  4  6     2.68698797E-03   # Photons
# A2
  5  1     3.47532339E-02   # U-type fermions
  5  2     2.87742994E+01   # D-type fermions
  5  3     2.60677272E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.53778270E-01   # Gluons
  5  6     6.93522796E-02   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.169840         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.830159         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.100620E-05     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.169840         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.830159         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.100620E-05     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.170445         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.832058         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.140188E-01     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.150733E-04     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.236478E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.169633         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.827213         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.182374E-01     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.721990E-05     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.480974E-02     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.175332         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.877661         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     679.303         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.297083E-04     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         679.526         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.169833         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.830096         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.127851E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.528034E-10     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.120779E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.175908         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.882676         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     827.902         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.361977E-04     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         827.960         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  2.02874675E+03 # (SUSY SCALE)
     1     3.64525846E-01   # g1(Q,DR_bar)
     2     6.40183815E-01   # g2(Q,DR_bar)
     3     1.02612251E+00   # g3(Q,DR_bar)
BLOCK YU Q=  2.02874675E+03 # (SUSY SCALE)
  3  3     8.36287661E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  2.02874675E+03 # (SUSY SCALE)
  3  3     3.54742357E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  2.02874675E+03 # (SUSY SCALE)
  3  3     2.89666391E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  2.02874675E+03 # (SUSY SCALE)
  3  3    -6.37947414E+02   # ATOP
BLOCK TU Q=  2.02874675E+03 # (SUSY SCALE)
  3  3    -6.37947414E+02   # ATOP
BLOCK AD Q=  2.02874675E+03 # (SUSY SCALE)
  3  3    -7.10837356E+02   # ABOT
BLOCK TD Q=  2.02874675E+03 # (SUSY SCALE)
  3  3    -7.10837356E+02   # ABOT
BLOCK AE Q=  2.02874675E+03 # (SUSY SCALE)
  2  2    -7.64091805E+01   # AMUON
  3  3    -7.55221703E+01   # ATAU
BLOCK TE Q=  2.02874675E+03 # (SUSY SCALE)
  2  2    -7.64091805E+01   # AMUON
  3  3    -7.55221703E+01   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  2.02874675E+03 # (SUSY SCALE)
     1     3.79712897E+02   # M1
     2     6.99514362E+02   # M2
     3     1.80791048E+03   # M3
    21     2.83876330E+05   # M_HD^2
    22    -5.88686754E+05   # M_HU^2
    31     6.97365251E+02   # M_eL
    32     6.97365251E+02   # M_muL
    33     6.92931244E+02   # M_tauL
    34     3.45576472E+02   # M_eR
    35     3.45576472E+02   # M_muR
    36     3.26975110E+02   # M_tauR
    41     2.07890495E+03   # M_q1L
    42     2.07890495E+03   # M_q2L
    43     1.98206770E+03   # M_q3L
    44     1.98234147E+03   # M_uR
    45     1.98234147E+03   # M_cR
    46     1.80464783E+03   # M_tR
    47     1.97227895E+03   # M_dR
    48     1.97227895E+03   # M_sR
    49     1.94053807E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  2.02874675E+03 # (SUSY SCALE)
     1     9.03100000E-03   # LAMBDA(Q,DR_bar)
     2     5.28332432E-04   # KAPPA(Q,DR_bar)
     3    -9.08779975E+00   # ALAMBDA
     4    -3.63515813E+00   # AKAPPA
     5     8.28287309E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.52232761E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     4.32184579E+06   # M_q1L^2
  2  2     4.32184579E+06   # M_q2L^2
  3  3     3.92859237E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     3.92967772E+06   # M_uR^2
  2  2     3.92967772E+06   # M_cR^2
  3  3     3.25675381E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     3.88988426E+06   # M_dR^2
  2  2     3.88988426E+06   # M_sR^2
  3  3     3.76568802E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     4.86318294E+05   # M_eL^2
  2  2     4.86318294E+05   # M_muL^2
  3  3     4.80153708E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     1.19423098E+05   # M_eR^2
  2  2     1.19423098E+05   # M_muR^2
  3  3     1.06912723E+05   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     1.39457970E-01   # R_u_33
  3  6     9.90227991E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     1.39457970E-01   # R_u_66
  6  3    -9.90227991E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     3.02475627E-01   # R_d_33
  3  6     9.53157120E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     3.02475627E-01   # R_d_66
  6  3    -9.53157120E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     1.10927903E-01   # R_e_33
  3  6     9.93828456E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     1.10927903E-01   # R_e_66
  6  3    -9.93828456E-01   # R_e_63
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  1.37703000E+06 # (MES SCALE)
     1     3.89172647E-01   # g1(MMES,DR_bar)
     2     6.53394781E-01   # g2(MMES,DR_bar)
     3     9.16740167E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  1.37703000E+06 # (MES SCALE)
  3  3     7.52826714E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  1.37703000E+06 # (MES SCALE)
  3  3     2.88223269E-01   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  1.37703000E+06 # (MES SCALE)
  3  3     2.77633992E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  1.37703000E+06 # (MES SCALE)
  3  3    -7.48558350E-07   # ATOP
BLOCK MESAD Q=  1.37703000E+06 # (MES SCALE)
  3  3    -1.30838647E-06   # ABOT
BLOCKMES AE Q=  1.37703000E+06 # (MES SCALE)
  2  2    -3.40766936E-07   # AMUON
  3  3    -3.48591505E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  1.37703000E+06 # (MES SCALE)
     1     4.36498562E+02   # M1
     2     7.38245440E+02   # M2
     3     1.45325549E+03   # M3
    21     4.36021378E+05   # M_HD^2
    22     4.36021370E+05   # M_HU^2
    31     6.60319214E+02   # M_eL
    32     6.60319214E+02   # M_muL
    33     6.60319214E+02   # M_tauL
    34     3.37602426E+02   # M_eR
    35     3.37602426E+02   # M_muR
    36     3.37602426E+02   # M_tauR
    41     1.79392730E+03   # M_q1L
    42     1.79392730E+03   # M_q2L
    43     1.79392730E+03   # M_q3L
    44     1.69060264E+03   # M_uR
    45     1.69060264E+03   # M_cR
    46     1.69060264E+03   # M_tR
    47     1.67932888E+03   # M_dR
    48     1.67932888E+03   # M_sR
    49     1.67932888E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  1.37703000E+06 # (MES SCALE)
     1     9.38727383E-03   # LAMBDA(MMES,DR_bar)
     2     5.28343553E-04   # KAPPA(MMES,DR_bar)
     3    -1.21198521E+00   # ALAMBDA
     4    -3.63595472E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.51894103E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     1.33156323E-02   # LPP
    13     1.87034700E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.69404157E+16 # (GUT SCALE)
     1     8.48791797E-01   # g1(MGUT), GUT normalization
     2     8.48791799E-01   # g2(MGUT)
     3     8.38139869E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.69404157E+16 # (GUT SCALE)
  3  3     4.35472144E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.69404157E+16 # (GUT SCALE)
  3  3     1.35217666E-01   # HBOT(MGUT)
BLOCK GUTYE Q=  1.69404157E+16 # (GUT SCALE)
  3  3     2.08492821E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.69404157E+16 # (GUT SCALE)
     1     8.68447626E-03   # LAMBDA(MGUT)
     2     5.28592855E-04   # KAPPA(MGUT)
    13     1.01408007E-02   # LPP(MGUT)
    14     1.01408007E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     2.53098686E+01   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     1.02338722E+02   # PM=LAMBDA
     9    -1.02318033E+02   # PM=KAPPA
    10    -1.28232169E+02   # PM=HTOP
    11     7.53741512E+00   # PM=G1
    12     1.17946672E+02   # PM=G2
    13    -2.68054568E+01   # PM=MMES
    14     1.23731541E+01   # PM=LPP
    15     9.06184697E+01   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     1.28232169E+02   # MAX
    22                 10   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     1.70611572E-01   # VBF/VH -> H1 -> tautau
    12     1.71219113E-01   # ggF -> H1 -> tautau
    13     1.70006427E-01   # VBF/VH -> H1 -> bb
    14     1.69999155E-01   # ttH -> H1 -> bb
    15     0.00000000E+00   # VBF/VH -> H1 -> ZZ/WW
    16     0.00000000E+00   # ggF -> H1 -> ZZ/WW
    17     1.64568046E-01   # VBF/VH -> H1 -> gammagamma
    18     1.65154066E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     8.46685309E-01   # VBF/VH -> H2 -> tautau
    22     8.48621932E-01   # ggF -> H2 -> tautau
    23     8.41261815E-01   # VBF/VH -> H2 -> bb
    24     8.41198524E-01   # ttH -> H2 -> bb
    25     7.96309687E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.98131086E-01   # ggF -> H2 -> ZZ/WW
    27     7.93617924E-01   # VBF/VH -> H2 -> gammagamma
    28     7.95433166E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     2.66289710E-02   # VBF/VH -> H3 -> tautau
    32     3.71005184E+02   # ggF -> H3 -> tautau
    33     1.43529550E-02   # VBF/VH -> H3 -> bb
    34     1.82373157E+01   # ttH -> H3 -> bb
    35     3.23639457E-11   # VBF/VH -> H3 -> ZZ/WW
    36     4.50907083E-07   # ggF -> H3 -> ZZ/WW
    37     5.86645048E-07   # VBF/VH -> H3 -> gammagamma
    38     8.17336704E-03   # ggF -> H3 -> gammagamma
    39     9.46180731E-16   # VBF/VH -> H3 -> invisible
   310     1.31825581E-11   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     5.03082145E+00   # Hgammagamma
     2     1.39160552E+00   # Hff
     3     6.16504580E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.31153161E-10
 A2 -0.30786701E-10
 A3  0.00000000E+00
 A4 -0.64018815E-03
 A5 -0.75391072E-01
 A6 -0.83078741E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12336550E+00
 L2  0.22010633E+00
 L3  0.83403694E-01
 L4 -0.21018526E+00
 L5 -0.35142618E-04
 L6 -0.12340793E-03
 L7 -0.12016153E-02
 K1  0.80307574E-04
 K2  0.79362903E-04
 K3  0.27927298E-06
 K4 -0.55903994E-12
 K5  0.00000000E+00
 K6  0.46076653E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.10382847E+00
 XVEV  0.91716029E+05
# 
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.9.1      # Version number
#           PDG          Width
DECAY        25     3.93343781E-04   # Lightest neutral Higgs scalar
     3.69945846E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.89345388E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.94722091E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.31671807E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.70734854E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.36118573E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.42981267E-01    2           5        -5   # BR(H_1 -> b bbar)
     2.12885387E-04    2          24       -24   # BR(H_1 -> W+ W-)
     1.18902866E-03    2          22        22   # BR(H_1 -> gamma gamma)
     8.77732377E-04    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     3.13911938E-03   # 2nd neutral Higgs scalar
     5.42590464E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.88398046E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.51564111E-04    2          13       -13   # BR(H_2 -> muon muon)
     7.10644048E-02    2          15       -15   # BR(H_2 -> tau tau)
     5.38141775E-04    2           3        -3   # BR(H_2 -> s sbar)
     3.00601272E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.79241986E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.46382546E-01    2          24       -24   # BR(H_2 -> W+ W-)
     1.46431816E-02    2          23        23   # BR(H_2 -> Z Z)
     2.22419180E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.27695156E-03    2          23        22   # BR(H_2 -> Z gamma)
     5.78534750E-05    2          36        36   # BR(H_2 -> A_1 A_1)
     2.05587152E-13    2          23        36   # BR(H_2 -> A_1 Z)
DECAY        45     9.57655588E+00   # 3rd neutral Higgs scalar
     6.46756016E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.23986136E-08    2          11       -11   # BR(H_3 -> e- e+)
     5.30093523E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.49932034E-01    2          15       -15   # BR(H_3 -> tau tau)
     8.01508759E-04    2           3        -3   # BR(H_3 -> s sbar)
     1.00687492E-05    2           4        -4   # BR(H_3 -> c cbar)
     8.43780486E-01    2           5        -5   # BR(H_3 -> b bbar)
     4.67498196E-03    2           6        -6   # BR(H_3 -> t tbar)
     1.91176845E-05    2          24       -24   # BR(H_3 -> W+ W-)
     9.40884837E-06    2          23        23   # BR(H_3 -> Z Z)
     1.20957621E-07    2          22        22   # BR(H_3 -> gamma gamma)
     3.30922509E-07    2          23        22   # BR(H_3 -> Z gamma)
     1.06354891E-06    2          25        25   # BR(H_3 -> H_1 H_1)
     1.67971972E-05    2          25        35   # BR(H_3 -> H_1 H_2)
     5.99406004E-05    2          35        35   # BR(H_3 -> H_2 H_2)
     1.60581135E-12    2          36        36   # BR(H_3 -> A_1 A_1)
     8.45079204E-07    2          23        36   # BR(H_3 -> A_1 Z)
     9.40347159E-10    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     6.25399609E-08    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     1.89102654E-07    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     8.59822905E-05    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     1.48557392E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.48557392E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     9.30814244E-06    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     2.14758150E-08   # Lightest pseudoscalar
     5.72250653E-03    2          21        21   # BR(A_1 -> gluon gluon)
     6.64024493E-09    2          11       -11   # BR(A_1 -> e- e+)
     2.83886775E-04    2          13       -13   # BR(A_1 -> muon muon)
     7.93347892E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.73589437E-04    2           3        -3   # BR(A_1 -> s sbar)
     7.59241149E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.13024007E-01    2           5        -5   # BR(A_1 -> b bbar)
     1.97326922E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     9.58710919E+00   # 2nd pseudoscalar
     1.09874016E-04    2          21        21   # BR(A_2 -> gluon gluon)
     1.23855147E-08    2          11       -11   # BR(A_2 -> e- e+)
     5.29533520E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.49776334E-01    2          15       -15   # BR(A_2 -> tau tau)
     8.00729095E-04    2           3        -3   # BR(A_2 -> s sbar)
     1.71342003E-05    2           4        -4   # BR(A_2 -> c cbar)
     8.43174015E-01    2           5        -5   # BR(A_2 -> b bbar)
     5.12695495E-03    2           6        -6   # BR(A_2 -> t tbar)
     1.16040213E-07    2          22        22   # BR(A_2 -> gamma gamma)
     2.31602283E-07    2          23        22   # BR(A_2 -> Z gamma)
     1.93111502E-07    2          36        25   # BR(A_2 -> A_1 H_1)
     9.27092240E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     1.20064882E-06    2          23        25   # BR(A_2 -> Z H_1)
     1.76033589E-05    2          23        35   # BR(A_2 -> Z H_2)
     9.85414230E-10    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     1.39907939E-07    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     1.00507780E-06    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     4.43994491E-04    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
DECAY        37     9.53390438E+00   # Charged Higgs
     5.34769202E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.51257236E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.84144565E-05    2           2        -3   # BR(H+ -> u sbar)
     7.93739673E-04    2           4        -3   # BR(H+ -> c sbar)
     1.33712323E-05    2           2        -5   # BR(H+ -> u bbar)
     1.33715993E-03    2           4        -5   # BR(H+ -> c bbar)
     8.46003861E-01    2           6        -5   # BR(H+ -> t bbar)
     1.23379140E-06    2          24        25   # BR(H+ -> W+ H_1)
     1.80987967E-05    2          24        35   # BR(H+ -> W+ H_2)
     8.66889931E-07    2          24        36   # BR(H+ -> W+ A_1)
     1.24821021E-06    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     2.16086060E-01   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     4.22879450E-04    2     1000012       -11   # BR(~chi_1+ -> ~nu_eL e+)
     4.22879450E-04    2     1000014       -13   # BR(~chi_1+ -> ~nu_muL mu+)
     4.48825994E-03    2     1000016       -15   # BR(~chi_1+ -> ~nu_tau1 tau+)
     6.80152527E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     5.38569068E-04    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     3.13690684E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     3.70620741E-10    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     2.93120321E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     1.84506284E-02    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     1.84506284E-02    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     4.46835412E-02    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     2.46433848E-02    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     2.46433848E-02    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     1.15688731E-01    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     3.02856403E-02    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.17466193E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     1.81766709E-04    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     1.33046778E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.48016494E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     2.70008580E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     9.74389618E-02    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     5.94517257E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     5.18262653E-11    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
     1.94671441E-16    2     1000039        37   # BR(~chi_2+ -> ~gravitino H+)
#         PDG            Width
DECAY   1000022     1.99586779E-15   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     4.64858270E-08    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     1.31582132E-09    2     1000039        23   # BR(~chi_10 -> ~gravitino Z)
     5.50159728E-04    2     1000039        25   # BR(~chi_10 -> ~gravitino H1)
     9.99449792E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     1.85668103E-01   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     1.73347439E-07    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     5.36938475E-06    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     2.36022792E-05    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     7.63059365E-12    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     8.48697966E-02    2     2000011       -11   # BR(~chi_20 -> ~e_R-     e+)
     8.48697966E-02    2    -2000011        11   # BR(~chi_20 -> ~e_R+     e-)
     8.48697966E-02    2     2000013       -13   # BR(~chi_20 -> ~mu_R-    mu+)
     8.48697966E-02    2    -2000013        13   # BR(~chi_20 -> ~mu_R+    mu-)
     3.30083481E-01    2     1000015       -15   # BR(~chi_20 -> ~tau_1-   tau+)
     3.30083481E-01    2    -1000015        15   # BR(~chi_20 -> ~tau_1+   tau-)
     1.62698417E-11    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     4.28204560E-12    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     1.15579983E-15    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     4.87578948E-15    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     1.37725708E-18    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     2.33482471E-01   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     7.85862165E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.57822657E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     7.32110479E-05    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     3.45777838E-04    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     5.86092277E-10    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     5.42088249E-02    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     2.49663593E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     2.95702412E-07    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     5.32131167E-03    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     5.32131167E-03    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     5.32131167E-03    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     5.32131167E-03    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     3.21921281E-01    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     3.21921281E-01    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     2.04352780E-04    2     1000012       -12   # BR(~chi_30 -> ~nu_eL    nu_eb)
     2.04352780E-04    2    -1000012        12   # BR(~chi_30 -> ~nu_eL*   nu_e )
     2.04352780E-04    2     1000014       -14   # BR(~chi_30 -> ~nu_muL   nu_mub)
     2.04352780E-04    2    -1000014        14   # BR(~chi_30 -> ~nu_muL*  nu_mu )
     1.80908873E-03    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     1.80908873E-03    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
     9.38478934E-11    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     2.40189417E-10    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     1.77925017E-12    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     8.33968089E-12    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     9.47933034E-17    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     2.34302432E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     1.71347895E-04    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     1.88373955E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     1.54462230E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     1.94710281E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     1.94710281E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     1.87964388E-05    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     8.89604870E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     5.12005069E-10    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     4.49816730E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     2.07050745E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     2.05686323E-07    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     1.91224201E-04    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     2.45942699E-04    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     2.10199634E-07    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     3.08708503E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     3.08708503E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     3.79200790E-04    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     3.79200790E-04    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     3.08708503E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     3.08708503E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     3.79200790E-04    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     3.79200790E-04    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     1.05328907E-01    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     1.05328907E-01    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     1.42418462E-02    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     1.42418462E-02    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     1.70334869E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     1.70334869E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     1.70334869E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     1.70334869E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     1.80084609E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     1.80084609E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     1.28553360E-15    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     2.21823274E-11    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     4.27457533E-12    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     2.02809552E-11    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     8.83445572E-24    2     1000039        45   # BR(~chi_40 -> ~gravitino H3)
     9.39968965E-17    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
     1.31921412E-23    2     1000039        46   # BR(~chi_40 -> ~gravitino A2)
#         PDG            Width
DECAY   1000045     3.09991829E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     8.32318565E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.76019443E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     2.22114420E-03    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.31758982E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.31758982E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     1.61888006E-05    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     7.68581465E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     3.13032472E-10    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     2.27728548E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     1.07077004E-01    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     2.66960732E-07    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     2.46451130E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     8.92521402E-02    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     3.57629208E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     1.09721338E-09    2     1000035        36   # BR(~chi_50 -> ~chi_40   A1 )
     8.21529600E-03    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     8.21529600E-03    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     1.86135252E-03    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     1.86135252E-03    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     8.21529600E-03    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     8.21529600E-03    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     1.86135252E-03    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     1.86135252E-03    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     5.70444354E-02    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     5.70444354E-02    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     2.17434158E-02    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     2.17434158E-02    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     1.22783366E-02    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     1.22783366E-02    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     1.22783366E-02    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     1.22783366E-02    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     1.28688083E-02    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     1.28688083E-02    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     1.67038167E-12    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     3.02537504E-11    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     2.82342434E-12    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     1.34239705E-11    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     1.87143081E-16    2     1000039        45   # BR(~chi_50 -> ~gravitino H3)
     5.62092678E-17    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
     1.62360444E-16    2     1000039        46   # BR(~chi_50 -> ~gravitino A2)
#         PDG            Width
DECAY   1000021     3.40266543E-01   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     4.87706513E-08    2     1000039        21   # BR(~g -> ~gravitino g)
     1.91842829E-08    2     1000022        21   # BR(~g -> ~chi_10 g)
     5.34155947E-07    2     1000023        21   # BR(~g -> ~chi_20 g)
     3.63063409E-04    2     1000025        21   # BR(~g -> ~chi_30 g)
     1.66142866E-03    2     1000035        21   # BR(~g -> ~chi_40 g)
     1.55200371E-03    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     3.28536482E-09    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     7.34363237E-03    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.58286392E-02    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     1.31308997E-05    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     2.17873803E-03    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     3.32009334E-09    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     2.48073626E-02    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.63940490E-02    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     1.15375895E-05    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     1.98231989E-03    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     3.28536482E-09    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     7.34363237E-03    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.58286392E-02    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     1.31308997E-05    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     2.17873803E-03    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     3.32009334E-09    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     2.48073626E-02    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.63940490E-02    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     1.15375895E-05    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     1.98231989E-03    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     8.87602392E-09    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     1.03297594E-02    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     3.16297051E-02    3     1000025         5        -5   # BR(~g -> ~chi_30 b  bb)
     1.87321611E-02    3     1000035         5        -5   # BR(~g -> ~chi_40 b  bb)
     1.76413413E-02    3     1000045         5        -5   # BR(~g -> ~chi_50 b  bb)
     1.78021969E-06    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     4.39521195E-02    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     2.26450141E-02    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     9.69475596E-02    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     1.00746252E-01    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     3.21869053E-02    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     3.21869053E-02    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     4.13116500E-03    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     4.13116500E-03    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     3.21869053E-02    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     3.21869053E-02    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     4.13116500E-03    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     4.13116500E-03    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     5.25018228E-02    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     5.25018228E-02    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     1.33197378E-01    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     1.33197378E-01    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
     3.84298182E-06    3     1000006        -5       -24   # BR(~g -> ~t_1    bb W-)
     3.84298182E-06    3    -1000006         5        24   # BR(~g -> ~t_1*   b  W+)
#         PDG            Width
DECAY   1000011     4.57980272E-01   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     3.64169063E-08    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     9.99420185E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     1.87255250E-04    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     3.92523464E-04    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     2.05515866E-10    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     2.91668721E-07   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     4.74106520E-01    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     9.91246197E-06    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#                    selectron_R 3-body decays
#           BR         NDA      ID1       ID2       ID3
     2.89767439E-01    3    -1000015        11        15   # BR(~e_R- -> ~tau_1+ e- tau-)
     2.36116129E-01    3     1000015        11       -15   # BR(~e_R- -> ~tau_1- e- tau+)
#         PDG            Width
DECAY   1000013     4.57980272E-01   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     3.64169063E-08    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     9.99420185E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     1.87255250E-04    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     3.92523464E-04    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     2.05515866E-10    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     2.91668721E-07   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     4.74106520E-01    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     9.91246197E-06    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#           BR         NDA      ID1       ID2       ID3
#                    smuon_R 3-body decays
     2.89767439E-01    3    -1000015        13        15   # BR(~mu_R- -> ~tau_1+ mu- tau-)
     2.36116129E-01    3     1000015        13       -15   # BR(~mu_R- -> ~tau_1- mu- tau+)
#         PDG            Width
DECAY   1000015     1.52440574E-07   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     9.99987069E-01    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     1.29311320E-05    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     1.64996613E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     1.94094717E-08    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     2.83447694E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     2.79140153E-05    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     6.21966211E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     2.98070016E-01    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     1.29497268E-06    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     3.56256440E-01    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     5.66210224E-11    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     4.75852874E-01   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     9.93137723E-07    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     9.99999007E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     1.91809768E-10    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     4.75852874E-01   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     9.93137723E-07    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     9.99999007E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     1.91809768E-10    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     1.58782253E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     2.95570306E-07    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     2.94659862E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     7.05339842E-01    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     5.88385609E-11    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     2.43131406E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     1.23805220E-08    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.06679104E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.40878267E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     2.38203461E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     3.49790308E-02    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     4.88885891E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     6.26058619E-02    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.61744823E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     1.03685960E-09    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     5.23439828E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     7.71324012E-08    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     8.22837332E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     8.43082826E-04    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     3.69775241E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     2.23172123E-03    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     1.73718008E-01    2     1000021         2   # BR(~u_R -> ~g      u)
     3.86005961E-09    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     2.43062168E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     3.13801081E-08    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.25899088E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.34385291E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     4.03013735E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     3.94203450E-02    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     4.61272844E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     8.77266012E-02    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.64201964E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     1.04051295E-09    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     1.79201698E+00   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     5.60949772E-08    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     5.98090437E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     6.11782205E-04    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     2.68003740E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     1.61709732E-03    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     3.99412613E-01    2     1000021         1   # BR(~d_R -> ~g      d)
     1.10232616E-08    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     2.43131406E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     1.23805220E-08    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.06679104E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.40878267E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     2.38203461E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     3.49790308E-02    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     4.88885891E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     6.26058619E-02    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.61744823E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     1.03685960E-09    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     5.23439828E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     7.71324012E-08    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     8.22837332E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     8.43082826E-04    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     3.69775241E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     2.23172123E-03    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     1.73718008E-01    2     1000021         4   # BR(~c_R -> ~g      c)
     3.86005961E-09    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     2.43062168E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     3.13801081E-08    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.25899088E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.34385291E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     4.03013735E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     3.94203450E-02    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     4.61272844E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     8.77266012E-02    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.64201964E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     1.04051295E-09    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     1.79201698E+00   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     5.60949772E-08    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     5.98090437E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     6.11782205E-04    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     2.68003740E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     1.61709732E-03    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     3.99412613E-01    2     1000021         3   # BR(~s_R -> ~g      s)
     1.10232616E-08    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     3.63277757E+01   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     2.60106430E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.05715172E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     5.51344015E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     2.29586554E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.59746073E-01    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     1.14889160E-01    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.34926038E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     3.39444359E-10    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     4.18981098E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     2.28445516E-06    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     6.99302346E-03    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.27736730E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     2.17885925E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     2.45932650E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     2.28119845E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.45457243E-01    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.11356755E-03    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     4.63735050E-03    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     2.03308199E-09    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     2.35156600E-03    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     4.69743235E-10    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#                    stop2 3-body decays
#           BR         NDA      ID1       ID2       ID3
     3.14479052E-09    3     1000022         5        24   # BR(~t_2 -> ~chi_10  b  W+)
     9.57146033E-04    3     1000023         5        24   # BR(~t_2 -> ~chi_20  b  W+)
     1.21499813E-02    3     1000025         5        24   # BR(~t_2 -> ~chi_30  b  W+)
     3.01000396E-03    3     1000035         5        24   # BR(~t_2 -> ~chi_40  b  W+)
     3.64908985E-03    3     1000045         5        24   # BR(~t_2 -> ~chi_50  b  W+)
     8.25359969E-14    3     1000022         5        37   # BR(~t_2 -> ~chi_10  b  H+)
     9.81168072E-08    3     1000023         5        37   # BR(~t_2 -> ~chi_20  b  H+)
     5.88515047E-08    3     1000025         5        37   # BR(~t_2 -> ~chi_30  b  H+)
     2.40537871E-08    3     1000035         5        37   # BR(~t_2 -> ~chi_40  b  H+)
     8.96790773E-09    3     1000045         5        37   # BR(~t_2 -> ~chi_50  b  H+)
     1.12369906E-06    3     1000005        -1         2   # BR(~t_2 -> ~b_1     db u)
     2.96884742E-10    3     2000005        -1         2   # BR(~t_2 -> ~b_2     db u)
     1.12369906E-06    3     1000005        -3         4   # BR(~t_2 -> ~b_1     sb c)
     2.96884742E-10    3     2000005        -3         4   # BR(~t_2 -> ~b_2     sb c)
     3.72523722E-07    3     1000005       -15        16   # BR(~t_2 -> ~b_1     tau+ nu_tau)
     7.29067887E-11    3     2000005       -15        16   # BR(~t_2 -> ~b_2     tau+ nu_tau)
     3.74566352E-07    3     1000005       -11        12   # BR(~t_2 -> ~b_1     e+   nu_e)
     9.89615806E-11    3     2000005       -11        12   # BR(~t_2 -> ~b_2     e+   nu_e)
     3.74566352E-07    3     1000005       -13        14   # BR(~t_2 -> ~b_1     mu+  nu_mu)
     9.89615806E-11    3     2000005       -13        14   # BR(~t_2 -> ~b_2     mu+  nu_mu)
     2.36695048E-08    3     1000006         5        -5   # BR(~t_2 -> ~t_1     b    bb)
     5.28839357E-09    3     1000006        15       -15   # BR(~t_2 -> ~t_1     tau+ tau-)
#         PDG            Width
DECAY   1000005     1.05975701E+01   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     5.97594479E-08    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.05117947E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     1.44151290E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     1.46113879E-01    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     7.10122854E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     2.91271685E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.31500597E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     1.08209179E-02    2     1000021         5   # BR(~b_1 -> ~g      b )
     1.13368587E-05    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     1.66937858E-09    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     3.85608051E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     1.46013644E-08    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     6.51894998E-03    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.11319034E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     4.64433860E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     7.29830590E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     2.48807498E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     4.88361184E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     2.00626961E-02    2     1000021         5   # BR(~b_2 -> ~g      b )
     6.77673438E-09    2     1000005        36   # BR(~b_2 -> ~b_1    A1 )
     2.87434459E-03    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     5.16292273E-10    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino


==> anc/RPV_softsusy_sdecay.slha <==
#
#                              ======================
#                              | THE SUSYHIT OUTPUT |
#                              ======================
#
#
#              ------------------------------------------------------
#              |     This is the output of the SUSY-HIT package     |
#              |  created by A.Djouadi, M.Muehlleitner and M.Spira. |
#              |  In case of problems with SUSY-HIT email to        |
#              |           margarete.muehlleitner@kit.edu           |
#              |           michael.spira@psi.ch                     |
#              |           abdelhak.djouadi@cern.ch                 |
#              ------------------------------------------------------
#
#              ------------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum + Decays  |
#              |              based on the decay programs           |
#              |                                                    |
#              |                     SDECAY 1.5                     |
#              |                                                    |
#              |  Authors: M.Muhlleitner, A.Djouadi and Y.Mambrini  |
#              |  Ref.:    Comput.Phys.Commun.168(2005)46           |
#              |           [hep-ph/0311167]                         |
#              |                                                    |
#              |                     HDECAY 3.4                     |
#              |                                                    |
#              |  By: A.Djouadi,J.Kalinowski,M.Muhlleitner,M.Spira  |
#              |  Ref.:    Comput.Phys.Commun.108(1998)56           |
#              |           [hep-ph/9704448]                         |
#              |                                                    |
#              |                                                    |
#              |  If not stated otherwise all DRbar couplings and   |
#              |  soft SUSY breaking masses are given at the scale  |
#              |  Q=  0.50017973E+04
#              |                                                    |
#              ------------------------------------------------------
#
#
BLOCK DCINFO  # Decay Program information
     1   SDECAY/HDECAY # decay calculator
     2   1.5  /3.4    # version number
#
BLOCK SPINFO  # Spectrum calculator information
     1    SOFTSUSY    # spectrum calculator                
     2    3.6.1       # version number                     
#
BLOCK MODSEL  # Model selection
     1     0   #  nonUniversal                                     
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27934000E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637000E-05   # G_F [GeV^-2]
         3     1.17200000E-01   # alpha_S(M_Z)^MSbar
         4     9.11876000E+01   # M_Z pole mass
         5     4.25000000E+00   # mb(mb)^MSbar
         6     1.74300000E+02   # mt pole mass
         7     1.77700000E+00   # mtau pole mass
#
BLOCK MINPAR  # Input parameters - minimal models
         3     2.00000000E+00   # tanb                
#
BLOCK EXTPAR  # Input parameters - non-minimal models
         0    -1.00000000E+00   # Set                 
         1     5.10000000E+02   # M_1(MX)             
         2     5.00000000E+03   # M_2(MX)             
         3     1.60000000E+03   # M_3(MX)             
        11    -4.00000000E+02   # At(MX)              
        12    -8.00000000E+02   # Ab(MX)              
        13     0.00000000E+00   # Atau(MX)            
        23     8.00000000E+02   # mu(MX)              
        25     2.00000000E+00   # tan                 
        26     2.00000000E+03   # mA(pole)            
        31     5.00000000E+03   # meL(MX)             
        32     5.00000000E+03   # mmuL(MX)            
        33     5.00000000E+03   # mtauL(MX)           
        34     5.00000000E+03   # meR(MX)             
        35     5.00000000E+03   # mmuR(MX)            
        36     5.00000000E+03   # mtauR(MX)           
        41     1.00000000E+02   # mqL1(MX)            
        42     1.00000000E+02   # mqL2(MX)            
        43     5.00000000E+03   # mqL3(MX)            
        44     4.25000000E+02   # muR(MX)             
        45     4.25000000E+02   # mcR(MX)             
        46     5.00000000E+03   # mtR(MX)             
        47     4.25000000E+02   # mdR(MX)             
        48     4.25000000E+02   # msR(MX)             
        49     5.00000000E+03   # mbR(MX)             
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.04182520E+01   # W+
        25     1.01567000E+02   # h
        35     2.00182848E+03   # H
        36     2.00000271E+03   # A
        37     2.00187560E+03   # H+
         5     4.87877998E+00   # b-quark pole mass calculated from mb(mb)_Msbar
   1000001     7.05278205E+02   # ~d_L
   2000001     7.00052479E+02   # ~d_R
   1000002     7.02523907E+02   # ~u_L
   2000002     6.95156399E+02   # ~u_R
   1000003     7.05278205E+02   # ~s_L
   2000003     7.00052479E+02   # ~s_R
   1000004     7.02523907E+02   # ~c_L
   2000004     6.95156399E+02   # ~c_R
   1000005     5.05085599E+03   # ~b_1
   2000005     5.05431952E+03   # ~b_2
   1000006     4.97263920E+03   # ~t_1
   2000006     5.05682674E+03   # ~t_2
   1000011     5.03846238E+03   # ~e_L
   2000011     5.00508826E+03   # ~e_R
   1000012     5.03775910E+03   # ~nu_eL
   1000013     5.03846238E+03   # ~mu_L
   2000013     5.00508826E+03   # ~mu_R
   1000014     5.03775910E+03   # ~nu_muL
   1000015     5.00502339E+03   # ~tau_1
   2000015     5.03844900E+03   # ~tau_2
   1000016     5.03773154E+03   # ~nu_tauL
   1000021     1.77129887E+03   # ~g
   1000022     4.90355175E+02   # ~chi_10
   1000023    -8.17650969E+02   # ~chi_20
   1000025     8.21556224E+02   # ~chi_30
   1000035     4.98260368E+03   # ~chi_40
   1000024     8.16532202E+02   # ~chi_1+
   1000037     4.98277010E+03   # ~chi_2+
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.91717059E-01   # N_11
  1  2    -2.12496165E-03   # N_12
  1  3     9.81022491E-02   # N_13
  1  4    -8.28776640E-02   # N_14
  2  1    -1.07844593E-02   # N_21
  2  2     4.40981184E-03   # N_22
  2  3     7.06726224E-01   # N_23
  2  4     7.07391188E-01   # N_24
  3  1    -1.27988057E-01   # N_31
  3  2    -1.81108328E-02   # N_32
  3  3     7.00584262E-01   # N_33
  3  4    -7.01764025E-01   # N_34
  4  1    -1.63080848E-04   # N_41
  4  2     9.99824002E-01   # N_42
  4  3     9.78181985E-03   # N_43
  4  4    -1.60079222E-02   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1    -1.37325712E-02   # U_11
  1  2     9.99905704E-01   # U_12
  2  1    -9.99905704E-01   # U_21
  2  2    -1.37325712E-02   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1    -2.25055176E-02   # V_11
  1  2     9.99746719E-01   # V_12
  2  1    -9.99746719E-01   # V_21
  2  2    -2.25055176E-02   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     1.48839623E-01   # cos(theta_t)
  1  2     9.88861349E-01   # sin(theta_t)
  2  1    -9.88861349E-01   # -sin(theta_t)
  2  2     1.48839623E-01   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     9.89737404E-01   # cos(theta_b)
  1  2     1.42898114E-01   # sin(theta_b)
  2  1    -1.42898114E-01   # -sin(theta_b)
  2  2     9.89737404E-01   # cos(theta_b)
#
BLOCK STAUMIX  # Stau Mixing Matrix
  1  1     8.60906178E-03   # cos(theta_tau)
  1  2     9.99962941E-01   # sin(theta_tau)
  2  1    -9.99962941E-01   # -sin(theta_tau)
  2  2     8.60906178E-03   # cos(theta_tau)
#
BLOCK ALPHA  # Higgs mixing
          -4.65684616E-01   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  5.00179733E+03  # DRbar Higgs Parameters
         1     8.00000000E+02   # mu(Q)MSSM           
         2     2.00000000E+00   # tan                 
         3     2.42784350E+02   # higgs               
         4     4.01064620E+06   # mA^2(Q)MSSM         
#
BLOCK GAUGE Q=  5.00179733E+03  # The gauge couplings
     1     3.66631203E-01   # gprime(Q) DRbar
     2     6.36716185E-01   # g(Q) DRbar
     3     1.01118648E+00   # g3(Q) DRbar
#
BLOCK AU Q=  5.00179733E+03  # The trilinear couplings
  1  1     1.56063526E-05   # A_u(Q) DRbar
  2  2     1.56064993E-05   # A_c(Q) DRbar
  3  3    -3.99999973E+02   # A_t(Q) DRbar
#
BLOCK AD Q=  5.00179733E+03  # The trilinear couplings
  1  1     7.83197172E-06   # A_d(Q) DRbar
  2  2     7.83200683E-06   # A_s(Q) DRbar
  3  3    -7.99999991E+02   # A_b(Q) DRbar
#
BLOCK AE Q=  5.00179733E+03  # The trilinear couplings
  1  1     0.00000000E+00   # A_e(Q) DRbar
  2  2    -2.70470025E-08   # A_mu(Q) DRbar
  3  3    -2.70822986E-08   # A_tau(Q) DRbar
#
BLOCK Yu Q=  5.00179733E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_u(Q) DRbar
  2  2     0.00000000E+00   # y_c(Q) DRbar
  3  3     9.07512748E-01   # y_t(Q) DRbar
#
BLOCK Yd Q=  5.00179733E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_d(Q) DRbar
  2  2     0.00000000E+00   # y_s(Q) DRbar
  3  3     3.00609170E-02   # y_b(Q) DRbar
#
BLOCK Ye Q=  5.00179733E+03  # The Yukawa couplings
  1  1     0.00000000E+00   # y_e(Q) DRbar
  2  2     0.00000000E+00   # y_mu(Q) DRbar
  3  3     2.28668166E-02   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  5.00179733E+03  # The soft SUSY breaking masses at the scale Q
         1     5.10000000E+02   # M_1(Q)              
         2     5.00000000E+03   # M_2(Q)              
         3     1.60000000E+03   # M_3(Q)              
        21     2.35704360E+06   # M^2_Hd              
        22     7.67845327E+05   # M^2_Hu              
        31     5.00000000E+03   # M_eL                
        32     5.00000000E+03   # M_muL               
        33     5.00000000E+03   # M_tauL              
        34     5.00000000E+03   # M_eR                
        35     5.00000000E+03   # M_muR               
        36     5.00000000E+03   # M_tauR              
        41     9.99998162E+01   # M_q1L               
        42     9.99998162E+01   # M_q2L               
        43     4.99999999E+03   # M_q3L               
        44     4.24999956E+02   # M_uR                
        45     4.24999956E+02   # M_cR                
        46     4.99999998E+03   # M_tR                
        47     4.24999956E+02   # M_dR                
        48     4.24999956E+02   # M_sR                
        49     5.00000000E+03   # M_bR                
#
#
#
#                             =================
#                             |The decay table|
#                             =================
#
# - The QCD corrections to the decays gluino -> squark  + quark
#                                     squark -> gaugino + quark_prime
#                                     squark -> squark_prime + Higgs
#                                     squark -> gluino  + quark
#   are included.
#
# - The multi-body decays for the inos, stops and sbottoms are included.
#
# - The loop induced decays for the gluino, neutralinos and stops
#   are included.
#
# - The SUSY decays of the top quark are included.
#
#
#         PDG            Width
DECAY         6     1.45840483E+00   # top decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#
#         PDG            Width
DECAY   1000021     2.36497480E+02   # gluino decays
#          BR         NDA      ID1       ID2
     6.22002299E-02    2     1000001        -1   # BR(~g -> ~d_L  db)
     6.22002299E-02    2    -1000001         1   # BR(~g -> ~d_L* d )
     6.25467539E-02    2     2000001        -1   # BR(~g -> ~d_R  db)
     6.25467539E-02    2    -2000001         1   # BR(~g -> ~d_R* d )
     6.23830719E-02    2     1000002        -2   # BR(~g -> ~u_L  ub)
     6.23830719E-02    2    -1000002         2   # BR(~g -> ~u_L* u )
     6.28699444E-02    2     2000002        -2   # BR(~g -> ~u_R  ub)
     6.28699444E-02    2    -2000002         2   # BR(~g -> ~u_R* u )
     6.22002299E-02    2     1000003        -3   # BR(~g -> ~s_L  sb)
     6.22002299E-02    2    -1000003         3   # BR(~g -> ~s_L* s )
     6.25467539E-02    2     2000003        -3   # BR(~g -> ~s_R  sb)
     6.25467539E-02    2    -2000003         3   # BR(~g -> ~s_R* s )
     6.23830719E-02    2     1000004        -4   # BR(~g -> ~c_L  cb)
     6.23830719E-02    2    -1000004         4   # BR(~g -> ~c_L* c )
     6.28699444E-02    2     2000004        -4   # BR(~g -> ~c_R  cb)
     6.28699444E-02    2    -2000004         4   # BR(~g -> ~c_R* c )
#
#         PDG            Width
DECAY   1000006     4.23483014E+02   # stop1 decays
#          BR         NDA      ID1       ID2
     2.80852594E-02    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     9.22831598E-02    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     8.91655942E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     1.78889884E-01    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     6.11576103E-01    2     1000021         6   # BR(~t_1 -> ~g      t )
#
#         PDG            Width
DECAY   2000006     3.42868781E+02   # stop2 decays
#          BR         NDA      ID1       ID2
     2.66300030E-03    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     1.14674120E-01    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.15475242E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     6.06787901E-03    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.06729076E-04    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     7.61013030E-01    2     1000021         6   # BR(~t_2 -> ~g      t )
#
#         PDG            Width
DECAY   1000005     3.40927101E+02   # sbottom1 decays
#          BR         NDA      ID1       ID2
     2.33713154E-03    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.20389609E-04    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     8.39080969E-05    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     4.55268141E-05    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     2.25586219E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     7.71826825E-01    2     1000021         5   # BR(~b_1 -> ~g      b )
#
#         PDG            Width
DECAY   2000005     2.68303649E+02   # sbottom2 decays
#          BR         NDA      ID1       ID2
     1.01864391E-02    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.74246662E-04    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     3.82344120E-04    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     1.67447924E-06    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     7.91263864E-03    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     9.81342630E-01    2     1000021         5   # BR(~b_2 -> ~g      b )
     2.65887435E-08    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
#
#         PDG            Width
DECAY   1000002     2.73249464E-02   # sup_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         2   # BR(~u_L -> ~chi_10 u)
#
#         PDG            Width
DECAY   2000002     4.25084379E-01   # sup_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         2   # BR(~u_R -> ~chi_10 u)
#
#         PDG            Width
DECAY   1000001     2.91018120E-02   # sdown_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         1   # BR(~d_L -> ~chi_10 d)
#
#         PDG            Width
DECAY   2000001     1.09928910E-01   # sdown_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         1   # BR(~d_R -> ~chi_10 d)
#
#         PDG            Width
DECAY   1000004     2.73249464E-02   # scharm_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         4   # BR(~c_L -> ~chi_10 c)
#
#         PDG            Width
DECAY   2000004     4.25084379E-01   # scharm_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         4   # BR(~c_R -> ~chi_10 c)
#
#         PDG            Width
DECAY   1000003     2.91018120E-02   # sstrange_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         3   # BR(~s_L -> ~chi_10 s)
#
#         PDG            Width
DECAY   2000003     1.09928910E-01   # sstrange_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022         3   # BR(~s_R -> ~chi_10 s)
#
#         PDG            Width
DECAY   1000011     6.65161596E+00   # selectron_L decays
#          BR         NDA      ID1       ID2
     9.70065464E-01    2     1000022        11   # BR(~e_L -> ~chi_10 e-)
     9.38318957E-06    2     1000023        11   # BR(~e_L -> ~chi_20 e-)
     2.43961405E-02    2     1000025        11   # BR(~e_L -> ~chi_30 e-)
     1.48438218E-03    2     1000035        11   # BR(~e_L -> ~chi_40 e-)
     1.09239450E-03    2    -1000024        12   # BR(~e_L -> ~chi_1- nu_e)
     2.95223591E-03    2    -1000037        12   # BR(~e_L -> ~chi_2- nu_e)
#
#         PDG            Width
DECAY   2000011     2.62424634E+01   # selectron_R decays
#          BR         NDA      ID1       ID2
     9.84066342E-01    2     1000022        11   # BR(~e_R -> ~chi_10 e-)
     1.12389887E-04    2     1000023        11   # BR(~e_R -> ~chi_20 e-)
     1.58212684E-02    2     1000025        11   # BR(~e_R -> ~chi_30 e-)
     2.18014272E-12    2     1000035        11   # BR(~e_R -> ~chi_40 e-)
#
#         PDG            Width
DECAY   1000013     6.65161596E+00   # smuon_L decays
#          BR         NDA      ID1       ID2
     9.70065464E-01    2     1000022        13   # BR(~mu_L -> ~chi_10 mu-)
     9.38318957E-06    2     1000023        13   # BR(~mu_L -> ~chi_20 mu-)
     2.43961405E-02    2     1000025        13   # BR(~mu_L -> ~chi_30 mu-)
     1.48438218E-03    2     1000035        13   # BR(~mu_L -> ~chi_40 mu-)
     1.09239450E-03    2    -1000024        14   # BR(~mu_L -> ~chi_1- nu_mu)
     2.95223591E-03    2    -1000037        14   # BR(~mu_L -> ~chi_2- nu_mu)
#
#         PDG            Width
DECAY   2000013     2.62424634E+01   # smuon_R decays
#          BR         NDA      ID1       ID2
     9.84066342E-01    2     1000022        13   # BR(~mu_R -> ~chi_10 mu-)
     1.12389887E-04    2     1000023        13   # BR(~mu_R -> ~chi_20 mu-)
     1.58212684E-02    2     1000025        13   # BR(~mu_R -> ~chi_30 mu-)
     2.18014272E-12    2     1000035        13   # BR(~mu_R -> ~chi_40 mu-)
#
#         PDG            Width
DECAY   1000015     2.63398301E+01   # stau_1 decays
#          BR         NDA      ID1       ID2
     9.80416206E-01    2     1000022        15   # BR(~tau_1 -> ~chi_10  tau-)
     1.04240320E-03    2     1000023        15   # BR(~tau_1 -> ~chi_20  tau-)
     1.66566695E-02    2     1000025        15   # BR(~tau_1 -> ~chi_30  tau-)
     4.00195324E-09    2     1000035        15   # BR(~tau_1 -> ~chi_40  tau-)
     1.88470970E-03    2    -1000024        16   # BR(~tau_1 -> ~chi_1-  nu_tau)
     7.94518331E-09    2    -1000037        16   # BR(~tau_1 -> ~chi_2-  nu_tau)
#
#         PDG            Width
DECAY   2000015     6.70218654E+00   # stau_2 decays
#          BR         NDA      ID1       ID2
     9.62885697E-01    2     1000022        15   # BR(~tau_2 -> ~chi_10  tau-)
     3.73115066E-03    2     1000023        15   # BR(~tau_2 -> ~chi_20  tau-)
     2.79472903E-02    2     1000025        15   # BR(~tau_2 -> ~chi_30  tau-)
     1.47168042E-03    2     1000035        15   # BR(~tau_2 -> ~chi_40  tau-)
     1.03580599E-03    2    -1000024        16   # BR(~tau_2 -> ~chi_1-  nu_tau)
     2.92837581E-03    2    -1000037        16   # BR(~tau_2 -> ~chi_2-  nu_tau)
#
#         PDG            Width
DECAY   1000012     6.65825526E+00   # snu_eL decays
#          BR         NDA      ID1       ID2
     9.83488291E-01    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     3.26214603E-04    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     8.93301179E-03    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     1.44674261E-03    2     1000035        12   # BR(~nu_eL -> ~chi_40 nu_e)
     2.93057848E-03    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     2.87516140E-03    2     1000037        11   # BR(~nu_eL -> ~chi_2+ e-)
#
#         PDG            Width
DECAY   1000014     6.65825526E+00   # snu_muL decays
#          BR         NDA      ID1       ID2
     9.83488291E-01    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     3.26214603E-04    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     8.93301179E-03    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     1.44674261E-03    2     1000035        14   # BR(~nu_muL -> ~chi_40 nu_mu)
     2.93057848E-03    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     2.87516140E-03    2     1000037        13   # BR(~nu_muL -> ~chi_2+ mu-)
#
#         PDG            Width
DECAY   1000016     6.70785103E+00   # snu_tauL decays
#          BR         NDA      ID1       ID2
     9.76211139E-01    2     1000022        16   # BR(~nu_tauL -> ~chi_10 nu_tau)
     3.23800711E-04    2     1000023        16   # BR(~nu_tauL -> ~chi_20 nu_tau)
     8.86691007E-03    2     1000025        16   # BR(~nu_tauL -> ~chi_30 nu_tau)
     1.43462673E-03    2     1000035        16   # BR(~nu_tauL -> ~chi_40 nu_tau)
     1.03138645E-02    2     1000024        15   # BR(~nu_tauL -> ~chi_1+ tau-)
     2.84965862E-03    2     1000037        15   # BR(~nu_tauL -> ~chi_2+ tau-)
#
#         PDG            Width
DECAY   1000024     6.72107878E-01   # chargino1+ decays
#          BR         NDA      ID1       ID2
     5.26178712E-04    2     1000002        -1   # BR(~chi_1+ -> ~u_L     db)
     1.87372354E-04    2    -1000001         2   # BR(~chi_1+ -> ~d_L*    u )
     5.26178712E-04    2     1000004        -3   # BR(~chi_1+ -> ~c_L     sb)
     1.87372354E-04    2    -1000003         4   # BR(~chi_1+ -> ~s_L*    c )
     9.98572898E-01    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
#
#         PDG            Width
DECAY   1000037     2.94280709E+02   # chargino2+ decays
#          BR         NDA      ID1       ID2
     1.90716180E-01    2     1000002        -1   # BR(~chi_2+ -> ~u_L     db)
     1.90716600E-01    2    -1000001         2   # BR(~chi_2+ -> ~d_L*    u )
     1.90716180E-01    2     1000004        -3   # BR(~chi_2+ -> ~c_L     sb)
     1.90716600E-01    2    -1000003         4   # BR(~chi_2+ -> ~s_L*    c )
     8.36145818E-08    2     1000006        -5   # BR(~chi_2+ -> ~t_1     bb)
     4.34436580E-02    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z )
     5.14925499E-04    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     4.20064745E-02    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     4.24583663E-02    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     4.27670962E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  h )
     1.64697828E-02    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H )
     1.64938410E-02    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A )
     3.19079529E-04    2     1000022        37   # BR(~chi_2+ -> ~chi_10  H+)
     1.64681558E-02    2     1000023        37   # BR(~chi_2+ -> ~chi_20  H+)
     1.61929762E-02    2     1000025        37   # BR(~chi_2+ -> ~chi_30  H+)
#
#         PDG            Width
DECAY   1000022     1.9740000000E-16   # neutralino1 decays
#           BR         NDA      ID1       ID2       ID3
     2.5000000E-01    3     13        2         -1   # BR(~chi_10 -> ~mu ud)
     2.5000000E-01    3    -13       -2          1   # BR(~chi_10 -> ~mubar ubard)
     2.5000000E-01    3     14        1         -1   # BR(~chi_10 -> ~nu ddbar)
     2.5000000E-01    3    -14       -1          1   # BR(~chi_10 -> ~nubar dd) 
#         PDG            Width
DECAY   1000023     6.82062784E-01   # neutralino2 decays
#          BR         NDA      ID1       ID2
     9.92699716E-01    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     7.00846727E-03    2     1000022        25   # BR(~chi_20 -> ~chi_10   h )
     2.97774152E-06    2     1000002        -2   # BR(~chi_20 -> ~u_L      ub)
     2.97774152E-06    2    -1000002         2   # BR(~chi_20 -> ~u_L*     u )
     4.16593032E-05    2     2000002        -2   # BR(~chi_20 -> ~u_R      ub)
     4.16593032E-05    2    -2000002         2   # BR(~chi_20 -> ~u_R*     u )
     2.18655463E-05    2     1000001        -1   # BR(~chi_20 -> ~d_L      db)
     2.18655463E-05    2    -1000001         1   # BR(~chi_20 -> ~d_L*     d )
     9.68295947E-06    2     2000001        -1   # BR(~chi_20 -> ~d_R      db)
     9.68295947E-06    2    -2000001         1   # BR(~chi_20 -> ~d_R*     d )
     2.97774152E-06    2     1000004        -4   # BR(~chi_20 -> ~c_L      cb)
     2.97774152E-06    2    -1000004         4   # BR(~chi_20 -> ~c_L*     c )
     4.16593032E-05    2     2000004        -4   # BR(~chi_20 -> ~c_R      cb)
     4.16593032E-05    2    -2000004         4   # BR(~chi_20 -> ~c_R*     c )
     2.18655463E-05    2     1000003        -3   # BR(~chi_20 -> ~s_L      sb)
     2.18655463E-05    2    -1000003         3   # BR(~chi_20 -> ~s_L*     s )
     9.68295947E-06    2     2000003        -3   # BR(~chi_20 -> ~s_R      sb)
     9.68295947E-06    2    -2000003         3   # BR(~chi_20 -> ~s_R*     s )
#
#         PDG            Width
DECAY   1000025     7.57693612E-01   # neutralino3 decays
#          BR         NDA      ID1       ID2
     7.73890505E-03    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     9.62258871E-01    2     1000022        25   # BR(~chi_30 -> ~chi_10   h )
     9.42653885E-04    2     1000002        -2   # BR(~chi_30 -> ~u_L      ub)
     9.42653885E-04    2    -1000002         2   # BR(~chi_30 -> ~u_L*     u )
     5.56256859E-03    2     2000002        -2   # BR(~chi_30 -> ~u_R      ub)
     5.56256859E-03    2    -2000002         2   # BR(~chi_30 -> ~u_R*     u )
     2.06808032E-05    2     1000001        -1   # BR(~chi_30 -> ~d_L      db)
     2.06808032E-05    2    -1000001         1   # BR(~chi_30 -> ~d_L*     d )
     1.29610418E-03    2     2000001        -1   # BR(~chi_30 -> ~d_R      db)
     1.29610418E-03    2    -2000001         1   # BR(~chi_30 -> ~d_R*     d )
     9.42653885E-04    2     1000004        -4   # BR(~chi_30 -> ~c_L      cb)
     9.42653885E-04    2    -1000004         4   # BR(~chi_30 -> ~c_L*     c )
     5.56256859E-03    2     2000004        -4   # BR(~chi_30 -> ~c_R      cb)
     5.56256859E-03    2    -2000004         4   # BR(~chi_30 -> ~c_R*     c )
     2.06808032E-05    2     1000003        -3   # BR(~chi_30 -> ~s_L      sb)
     2.06808032E-05    2    -1000003         3   # BR(~chi_30 -> ~s_L*     s )
     1.29610418E-03    2     2000003        -3   # BR(~chi_30 -> ~s_R      sb)
     1.29610418E-03    2    -2000003         3   # BR(~chi_30 -> ~s_R*     s )
#
#         PDG            Width
DECAY   1000035     2.93807231E+02   # neutralino4 decays
#          BR         NDA      ID1       ID2
     1.77946359E-05    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     4.16432270E-02    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     2.40272785E-03    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     4.14931059E-02    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     4.14931059E-02    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     4.70714168E-04    2     1000022        25   # BR(~chi_40 -> ~chi_10   h )
     7.23879288E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H )
     2.46167120E-04    2     1000022        36   # BR(~chi_40 -> ~chi_10   A )
     2.29711010E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   h )
     1.32534005E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H )
     3.26444525E-03    2     1000023        36   # BR(~chi_40 -> ~chi_20   A )
     4.00740363E-02    2     1000025        25   # BR(~chi_40 -> ~chi_30   h )
     3.16375456E-03    2     1000025        35   # BR(~chi_40 -> ~chi_30   H )
     1.30114685E-02    2     1000025        36   # BR(~chi_40 -> ~chi_30   A )
     1.65163737E-02    2     1000024       -37   # BR(~chi_40 -> ~chi_1+   H-)
     1.65163737E-02    2    -1000024        37   # BR(~chi_40 -> ~chi_1-   H+)
     9.25297267E-02    2     1000002        -2   # BR(~chi_40 -> ~u_L      ub)
     9.25297267E-02    2    -1000002         2   # BR(~chi_40 -> ~u_L*     u )
     1.45235355E-09    2     2000002        -2   # BR(~chi_40 -> ~u_R      ub)
     1.45235355E-09    2    -2000002         2   # BR(~chi_40 -> ~u_R*     u )
     9.25123751E-02    2     1000001        -1   # BR(~chi_40 -> ~d_L      db)
     9.25123751E-02    2    -1000001         1   # BR(~chi_40 -> ~d_L*     d )
     3.62888516E-10    2     2000001        -1   # BR(~chi_40 -> ~d_R      db)
     3.62888516E-10    2    -2000001         1   # BR(~chi_40 -> ~d_R*     d )
     9.25297267E-02    2     1000004        -4   # BR(~chi_40 -> ~c_L      cb)
     9.25297267E-02    2    -1000004         4   # BR(~chi_40 -> ~c_L*     c )
     1.45235355E-09    2     2000004        -4   # BR(~chi_40 -> ~c_R      cb)
     1.45235355E-09    2    -2000004         4   # BR(~chi_40 -> ~c_R*     c )
     9.25123751E-02    2     1000003        -3   # BR(~chi_40 -> ~s_L      sb)
     9.25123751E-02    2    -1000003         3   # BR(~chi_40 -> ~s_L*     s )
     3.62888516E-10    2     2000003        -3   # BR(~chi_40 -> ~s_R      sb)
     3.62888516E-10    2    -2000003         3   # BR(~chi_40 -> ~s_R*     s )
#
#         PDG            Width
DECAY        25     2.61808615E-03   # h decays
#          BR         NDA      ID1       ID2
     8.17548849E-01    2           5        -5   # BR(h -> b       bb     )
     8.09070857E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.86559610E-04    2         -13        13   # BR(h -> mu+     mu-    )
     6.32808975E-04    2           3        -3   # BR(h -> s       sb     )
     2.72876161E-02    2           4        -4   # BR(h -> c       cb     )
     5.72101932E-02    2          21        21   # BR(h -> g       g      )
     1.63123939E-03    2          22        22   # BR(h -> gam     gam    )
     7.48591418E-05    2          22        23   # BR(h -> Z       gam    )
     1.31450458E-02    2          24       -24   # BR(h -> W+      W-     )
     1.27574341E-03    2          23        23   # BR(h -> Z       Z      )
#
#         PDG            Width
DECAY        35     2.34783396E+01   # H decays
#          BR         NDA      ID1       ID2
     4.22925103E-03    2           5        -5   # BR(H -> b       bb     )
     7.05369766E-04    2         -15        15   # BR(H -> tau+    tau-   )
     2.49374476E-06    2         -13        13   # BR(H -> mu+     mu-    )
     3.21001594E-06    2           3        -3   # BR(H -> s       sb     )
     9.12567870E-06    2           4        -4   # BR(H -> c       cb     )
     9.18401254E-01    2           6        -6   # BR(H -> t       tb     )
     7.32986186E-04    2          21        21   # BR(H -> g       g      )
     2.34238614E-06    2          22        22   # BR(H -> gam     gam    )
     1.03568855E-06    2          23        22   # BR(H -> Z       gam    )
     4.60759101E-04    2          24       -24   # BR(H -> W+      W-     )
     2.29742974E-04    2          23        23   # BR(H -> Z       Z      )
     1.42741114E-03    2          25        25   # BR(H -> h       h      )
     6.94502565E-24    2          36        36   # BR(H -> A       A      )
     9.30600690E-13    2          23        36   # BR(H -> Z       A      )
     2.72180412E-05    2     1000024  -1000024   # BR(H -> ~chi_1+ ~chi_1-)
     3.45660355E-04    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     1.29515195E-05    2     1000023   1000023   # BR(H -> ~chi_20 ~chi_20)
     3.29921917E-05    2     1000025   1000025   # BR(H -> ~chi_30 ~chi_30)
     6.69954032E-02    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     4.08253432E-03    2     1000022   1000025   # BR(H -> ~chi_10 ~chi_30)
     5.38410018E-04    2     1000023   1000025   # BR(H -> ~chi_20 ~chi_30)
     3.27900108E-04    2     1000002  -1000002   # BR(H -> ~u_L    ~u_L*  )
     5.87417703E-05    2     2000002  -2000002   # BR(H -> ~u_R    ~u_R*  )
     3.27900108E-04    2     1000004  -1000004   # BR(H -> ~c_L    ~c_L*  )
     5.87417703E-05    2     2000004  -2000004   # BR(H -> ~c_R    ~c_R*  )
     4.78694054E-04    2     1000001  -1000001   # BR(H -> ~d_L    ~d_L*  )
     1.45884004E-05    2     2000001  -2000001   # BR(H -> ~d_R    ~d_R*  )
     4.78694054E-04    2     1000003  -1000003   # BR(H -> ~s_L    ~s_L*  )
     1.45884004E-05    2     2000003  -2000003   # BR(H -> ~s_R    ~s_R*  )
#
#         PDG            Width
DECAY        36     2.36694194E+01   # A decays
#          BR         NDA      ID1       ID2
     4.22889358E-03    2           5        -5   # BR(A -> b       bb     )
     7.00468514E-04    2         -15        15   # BR(A -> tau+    tau-   )
     2.47640924E-06    2         -13        13   # BR(A -> mu+     mu-    )
     3.24055310E-06    2           3        -3   # BR(A -> s       sb     )
     9.05351167E-06    2           4        -4   # BR(A -> c       cb     )
     9.22003135E-01    2           6        -6   # BR(A -> t       tb     )
     8.85706333E-04    2          21        21   # BR(A -> g       g      )
     2.81579552E-06    2          22        22   # BR(A -> gam     gam    )
     1.22554310E-06    2          23        22   # BR(A -> Z       gam    )
     4.53809198E-04    2          23        25   # BR(A -> Z       h      )
     2.85715219E-04    2     1000024  -1000024   # BR(A -> ~chi_1+ ~chi_1-)
     2.75885672E-03    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     4.26260694E-06    2     1000023   1000023   # BR(A -> ~chi_20 ~chi_20)
     9.15422247E-04    2     1000025   1000025   # BR(A -> ~chi_30 ~chi_30)
     4.26159816E-03    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
     6.34396193E-02    2     1000022   1000025   # BR(A -> ~chi_10 ~chi_30)
     4.37015420E-05    2     1000023   1000025   # BR(A -> ~chi_20 ~chi_30)
#
#         PDG            Width
DECAY        37     2.32463024E+01   # H+ decays
#          BR         NDA      ID1       ID2
     6.74767709E-06    2           4        -5   # BR(H+ -> c       bb     )
     7.13885967E-04    2         -15        16   # BR(H+ -> tau+    nu_tau )
     2.52384477E-06    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     4.30945275E-08    2           2        -5   # BR(H+ -> u       bb     )
     1.56296282E-07    2           2        -3   # BR(H+ -> u       sb     )
     1.20523749E-05    2           4        -3   # BR(H+ -> c       sb     )
     9.24525471E-01    2           6        -5   # BR(H+ -> t       bb     )
     4.64028451E-04    2          24        25   # BR(H+ -> W+      h      )
     1.30339678E-12    2          24        36   # BR(H+ -> W+      A      )
     7.16420078E-02    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     4.98901440E-05    2     1000024   1000023   # BR(H+ -> ~chi_1+ ~chi_20)
     9.72883511E-04    2     1000024   1000025   # BR(H+ -> ~chi_1+ ~chi_30)
     8.05155026E-04    2     1000002  -1000001   # BR(H+ -> ~u_L    ~d_L*  )
     8.05155026E-04    2     1000004  -1000003   # BR(H+ -> ~c_L    ~s_L*  )


==> anc/dgsPhenoPlots.py <==
################################################
# Plotting script for displaced dgsPheno project
# Written by Giovanna Cottin (gfc24@cam.ac.uk)
################################################
import os,sys
import numpy as np
import math
import matplotlib.pyplot as plt
from numpy.random import normal
import matplotlib.font_manager as font_manager
from matplotlib.colors import LogNorm
from matplotlib.ticker import ScalarFormatter 
from pylab import *
import matplotlib.gridspec as gridspec
from mpl_toolkits.axes_grid1 import make_axes_locatable
###########
#Data files
###########
effVsLifetime_GGM                          = "effVsCtau_GGM_8TeV_100k.dat"
effVsLifetime_GGM2                         = "effVsCtau_GGM2_8TeV_100k.dat"
effVsLifetime_RPV                          = "effVsCtau_RPV_8TeV_100k.dat"
effVsLifetime_DGS                          = "effVsCtau_DGS_ATLAS_8TeV_500k.dat"
effVsLifetime_DGS_5510                     = "effVsCtau_DGS_5510_8TeV_500k.dat"
effVsLifetime_DGS_555                      = "effVsCtau_DGS_555_8TeV_100k.dat"
effVsLifetime_DGS_525                      = "effVsCtau_DGS_525_8TeV_100k.dat"
effVsLifetime_DGS_5256jtp                  = "effVsCtau_DGS_5256jt_8TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_DVJets     = "effVsCtau_DGS_5254jt_DVjets_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_Jets       = "effVsCtau_DGS_5254jt_PromptJets_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_Meff       = "effVsCtau_DGS_5254jt_Meff_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_MET        = "effVsCtau_DGS_5254jt_MET_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_Dphi3      = "effVsCtau_DGS_5254jt_Dphi3_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_Dphi       = "effVsCtau_DGS_5254jt_Dphi_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_Ratio      = "effVsCtau_DGS_5254jt_Ratio_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV_DVNtrk     = "effVsCtau_DGS_5254jt_DVNtrk_13TeV_100k.dat"
effVsLifetime_DGS_5256jtp_13TeV            = "effVsCtau_DGS_5254jt_13TeV_100k.dat"
mDVnTrk                                    = "mDVnTrk_DGS_ATLAS_8TeV_500k.dat"
mDVnTrk2                                   = "mDVnTrk_DGS70_ATLAS_8TeV_500k.dat"
effVsA1Mass                                = "effVsA1mass_DGS_ATLAS_8TeV_500k.dat"
# Variables_8TeV                             = "PromptJetsMetVariables_DGS_8TeV.dat"
# Variables_13TeV                            = "PromptJetsMetVariables_DGS_13TeV.dat"
# Variables_13TeV_1000                       = "PromptJetsMetVariables_DGS_ctau1000_13TeV.dat"
# d0Bs                                       = "d0OfBsVsrDV_tt_13TeV.dat"
##########################
#Data for ATLAS Benchmarks
###############################################
# ATLAS GGM mchi = 400 GeV ; m_gluino = 1.1 TeV
###############################################
nominalX = np.array([1,1.43845,2.06914,2.97635,4.28133,6.15848,8.85867,12.7427,18.3298,26.3665,
  37.9269,54.5559,78.476,112.884,162.378,233.572,335.982,483.293,695.193,1000]) 
nominalY=np.array([0.000384428,0.00337376,0.0147529,0.0386017,0.071398,0.106704,0.140067,0.167443,
  0.185385,0.192887,0.190499,0.178937,0.15931,0.133699,0.105173,0.0772114,0.0528409,0.0338494,0.0204674,0.0117909])
Err=np.array([[1,0.000624983],[1.43845,0.00500215],[2.06914,0.0206813],[2.97635,0.0521283],[4.28133,0.0939334],
  [6.15848,0.138166],[8.85867,0.180561],[12.7427,0.216596],[18.3298,0.24089],[26.3665,0.251396],[37.9269,0.248825],
  [54.5559,0.234204],[78.476,0.208935],[112.884,0.175658],[162.378,0.138367],[233.572,0.102017],[335.982,0.0706353],
  [483.293,0.0469472],[695.193,0.0308608],[1000,0.0204484],[1000,0.00768328],[695.193,0.0136653],[483.293,0.0229349],
  [335.982, 0.0360273],[233.572,0.0527525],[162.378,0.0719785],[112.884,0.0917403],[78.476,0.109685],[54.5559,0.12367],
  [37.9269,0.132173],[26.3665,0.134379],[18.3298,0.12988],[12.7427,0.118291],[8.85867,0.0995729],[6.15848,0.075243],
  [4.28133, 0.0488626],[2.97635,0.0250751],[2.06914,0.00882454],[1.43845,0.00174537],[1,0.000143872]])
##############################################
# ATLAS GGM2 mchi = 1 TeV ; m_gluino = 1.1 TeV
##############################################
nominalGGM2X=np.array([1,1.43845,2.06914,2.97635,4.28133,6.15848,8.85867,12.7427,18.3298,26.3665,37.9269,54.5559,
  78.476,112.884,162.378,233.572,335.982,483.293,695.193,1000])                            
nominalGGM2Y=np.array([0.00027905,0.00158573,0.00444047,0.00837391,0.0138648,0.0223146,0.0337031,0.0460647,0.0568487,
  0.0639989,0.0662822,0.0638444,0.0580141,0.0503075,0.0418354,0.0333067,0.0253138,0.018363,0.0126699,0.00825567])
errGGM2=np.array([[1,0.00057638],[1.43845,0.00325747],[2.06914,0.00890491],[2.97635,0.0155874],[4.28133,0.0226468],
  [6.15848,0.0327787],[8.85867,0.0477734],[12.7427,0.0652375],[18.3298,0.0809187],[26.3665,0.091208],[37.9269,0.0942126],
  [54.5559,0.0903937],[78.476,0.0818278],[112.884,0.0707009],[162.378,0.0585797],[233.572,0.0465041],[335.982,0.0353082],
  [483.293,0.0256887],[695.193,0.0180194],[1000,0.0123358],[1000,0.00476993],[695.193,0.0075378],[483.293,0.0110833],
  [335.982,0.0153243],[233.572,0.02011],[162.378,0.0250912],[112.884,0.0299141],[78.476,0.0342003],[54.5559,0.0372952],
  [37.9269,0.0383517],[26.3665,0.0367897],[18.3298,0.0327787],[12.7427,0.026892],[8.85867,0.0196329],[6.15848,0.0118505],
  [4.28133,0.00508285],[2.97635,0.00116043],[2.06914,0],[1.43845,0],[1, 0]])
##############################################
#ATLAS RPV mchi = 500 GeV ; m_squark = 700 GeV
##############################################
rpvNominalX=np.array([1,1.43845,2.06914,2.97635,4.28133,6.15848,8.85867,12.7427,18.3298,26.3665,37.9269,54.5559,
  78.476,112.884,162.378,233.572,335.982,483.293,695.193,1000])           
rpvNominalY=np.array([0.00408635,0.020695,0.0616625,0.129378,0.214515,0.302024,0.378343,0.435519,0.471063,0.487041,
  0.487238,0.473776,0.447386,0.409167,0.361299,0.30715,0.250353,0.193498,0.139644,0.0932954])
rpvErr=np.array([[1,0.00549255],[1.43845,0.0262213],[2.06914,0.0738698],[2.97635,0.147597],[4.28133,0.238275],[6.15848,0.331988],
  [8.85867,0.414163],[12.7427,0.475199],[18.3298,0.512501],[26.3665,0.528913],[37.9269,0.528625],[54.5559,0.51361],
  [78.476,0.484453],[112.884,0.442379],[162.378,0.389873],[233.572,0.330769],[335.982,0.26955],[483.293,0.210944],
  [695.193,0.161097],[1000,0.12243],[1000,0.0852041],[695.193,0.128627],[483.293,0.178976],[335.982,0.231584],
  [233.572,0.283561],[162.378,0.332725],[112.884,0.375956],[78.476,0.41032],[54.5559,0.433941],[37.9269,0.44585],
  [26.3665,0.445168],[18.3298,0.429626],[12.7427,0.39584],[8.85867,0.342523],[6.15848,0.272059],[4.28133,0.190755],
  [2.97635,0.111159],[2.06914,0.0494551],[1.43845,0.0151687],[1,0.00268015]])
###########################
#Extracting info from files
###########################
effVsLifetime_GGM_data                      = {0:[],1:[],2:[]}
effVsLifetime_GGM2_data                     = {0:[],1:[],2:[]}
effVsLifetime_RPV_data                      = {0:[],1:[],2:[]}
effVsLifetime_DGS_data                      = {0:[],1:[],2:[]}
effVsLifetime_DGS_5510_data                 = {0:[],1:[],2:[]}
effVsLifetime_DGS_555_data                  = {0:[],1:[],2:[]}
effVsLifetime_DGS_525_data                  = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data              = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_DVJets = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_Jets   = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_Meff   = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_MET    = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_Dphi3  = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_Dphi   = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_Ratio  = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV_DVNtrk = {0:[],1:[],2:[]}
effVsLifetime_DGS_5256jtp_data_13TeV        = {0:[],1:[],2:[]}
mDVnTrk_data                                = {0:[],1:[]}
mDVnTrk2_data                               = {0:[],1:[]}
effVsA1Mass_data                            = {0:[],1:[],2:[]}
# Variables_8TeV_data                         = {0:[],1:[],2:[],3:[]}
# Variables_13TeV_data                        = {0:[],1:[],2:[],3:[]}
# Variables_13TeV_data_1000                   = {0:[],1:[],2:[],3:[]}
# d0Bs_data                                   = {0:[],1:[]}
###########################
for line in open(effVsLifetime_GGM,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_GGM_data[i].append(float(C))
for line in open(effVsLifetime_GGM2,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_GGM2_data[i].append(float(C))
for line in open(effVsLifetime_RPV,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_RPV_data[i].append(float(C))
for line in open(effVsLifetime_DGS,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_data[i].append(float(C))
for line in open(effVsLifetime_DGS_5510,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5510_data[i].append(float(C))
for line in open(effVsLifetime_DGS_555,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_555_data[i].append(float(C))
for line in open(effVsLifetime_DGS_525,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_525_data[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_DVJets,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_DVJets[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_Jets,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_Jets[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_Meff,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_Meff[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_MET,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_MET[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_Dphi3,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_Dphi3[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_Dphi,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_Dphi[i].append(float(C))  
for line in open(effVsLifetime_DGS_5256jtp_13TeV_Ratio,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_Ratio[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV_DVNtrk,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV_DVNtrk[i].append(float(C))
for line in open(effVsLifetime_DGS_5256jtp_13TeV,"r"):
  for i,C in enumerate(line.split()): effVsLifetime_DGS_5256jtp_data_13TeV[i].append(float(C))
for line in open(mDVnTrk,"r"):
  for i,C in enumerate(line.split()): mDVnTrk_data[i].append(float(C))
for line in open(mDVnTrk2,"r"):
  for i,C in enumerate(line.split()): mDVnTrk2_data[i].append(float(C))
for line in open(effVsA1Mass,"r"):
  for i,C in enumerate(line.split()): effVsA1Mass_data[i].append(float(C))
# for line in open(Variables_8TeV,"r"):
#   for i,C in enumerate(line.split()): Variables_8TeV_data[i].append(float(C))
# for line in open(Variables_13TeV,"r"):
#   for i,C in enumerate(line.split()): Variables_13TeV_data[i].append(float(C))
# for line in open(Variables_13TeV_1000,"r"):
#   for i,C in enumerate(line.split()): Variables_13TeV_data_1000[i].append(float(C))
# for line in open(d0Bs,"r"):
#   for i,C in enumerate(line.split()): d0Bs_data[i].append(float(C))  
###########################
ctau                        = np.array(effVsLifetime_GGM_data[0])
effGGM                      = np.array(effVsLifetime_GGM_data[2])
effGGM2                     = np.array(effVsLifetime_GGM2_data[2])
effRPV                      = np.array(effVsLifetime_RPV_data[2])
effDGS                      = np.array(effVsLifetime_DGS_data[2])
effDGS_5510                 = np.array(effVsLifetime_DGS_5510_data[2])
effDGS_555                  = np.array(effVsLifetime_DGS_555_data[2])
effDGS_525                  = np.array(effVsLifetime_DGS_525_data[2])
effDGS_5256jtp              = np.array(effVsLifetime_DGS_5256jtp_data[2])
effDGS_5256jtp_13TeV_DVJets = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_DVJets[2])
effDGS_5256jtp_13TeV_Jets   = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Jets[2])
effDGS_5256jtp_13TeV_Meff   = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Meff[2])
effDGS_5256jtp_13TeV_MET    = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_MET[2])
effDGS_5256jtp_13TeV_Dphi3  = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Dphi3[2])
effDGS_5256jtp_13TeV_Dphi   = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Dphi[2])
effDGS_5256jtp_13TeV_Ratio  = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Ratio[2])
effDGS_5256jtp_13TeV_DVNtrk = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_DVNtrk[2])
effDGS_5256jtp_13TeV        = np.array(effVsLifetime_DGS_5256jtp_data_13TeV[2])
mass                        = np.array(mDVnTrk_data[0])
mass2                       = np.array(mDVnTrk2_data[0])
tracks                      = np.array(mDVnTrk_data[1])
tracks2                     = np.array(mDVnTrk2_data[1])
A1mass                      = np.array(effVsA1Mass_data[0])
effA1                       = np.array(effVsA1Mass_data[2])
# dphi_8TeV                   = np.array(Variables_8TeV_data[0])
# MET_8TeV                    = np.array(Variables_8TeV_data[1])
# meff_8TeV                   = np.array(Variables_8TeV_data[2])
# ratio_8TeV                  = np.array(Variables_8TeV_data[3])
# dphi_13TeV                  = np.array(Variables_13TeV_data[0])
# MET_13TeV                   = np.array(Variables_13TeV_data[1])
# meff_13TeV                  = np.array(Variables_13TeV_data[2])
# ratio_13TeV                 = np.array(Variables_13TeV_data[3])
# dphi_13TeV_1000             = np.array(Variables_13TeV_data_1000[0])
# MET_13TeV_1000              = np.array(Variables_13TeV_data_1000[1])
# meff_13TeV_1000             = np.array(Variables_13TeV_data_1000[2])
# ratio_13TeV_1000            = np.array(Variables_13TeV_data_1000[3])
# rDVb                        = np.array(d0Bs_data[0])
# d0Bs                        = np.array(d0Bs_data[1])
###########################
#Computing stat error bands
###########################
nPassGGM                         = np.array(effVsLifetime_GGM_data[1])
nPassGGM2                        = np.array(effVsLifetime_GGM2_data[1])
nPassRPV                         = np.array(effVsLifetime_RPV_data[1])
nPassDGS                         = np.array(effVsLifetime_DGS_data[1])
nPassDGS_5510                    = np.array(effVsLifetime_DGS_5510_data[1])
nPassDGS_555                     = np.array(effVsLifetime_DGS_555_data[1])
nPassDGS_525                     = np.array(effVsLifetime_DGS_525_data[1])
nPassDGS_5256jtp                 = np.array(effVsLifetime_DGS_5256jtp_data[1])
nPassDGS_5256jtp_13TeV_DVJets    = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_DVJets[1])
nPassDGS_5256jtp_13TeV_Jets      = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Jets[1])
nPassDGS_5256jtp_13TeV_Meff      = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Meff[1])
nPassDGS_5256jtp_13TeV_MET       = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_MET[1])
nPassDGS_5256jtp_13TeV_Dphi3     = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Dphi3[1])
nPassDGS_5256jtp_13TeV_Dphi      = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Dphi[1])
nPassDGS_5256jtp_13TeV_Ratio     = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_Ratio[1])
nPassDGS_5256jtp_13TeV_DVNtrk    = np.array(effVsLifetime_DGS_5256jtp_data_13TeV_DVNtrk[1])
nPassDGS_5256jtp_13TeV           = np.array(effVsLifetime_DGS_5256jtp_data_13TeV[1])
nPasseffA1                       = np.array(effVsA1Mass_data[1])
deltaEffGGM                      = 1.0/np.sqrt(nPassGGM)
deltaEffGGM2                     = 1.0/np.sqrt(nPassGGM2)
deltaEffRPV                      = 1.0/np.sqrt(nPassRPV)
deltaEffA1                       = 1.0/np.sqrt(nPasseffA1) 
deltaEffDGS                      = 1.0/np.sqrt(nPassDGS) 
deltaEffDGS_5510                 = 1.0/np.sqrt(nPassDGS_5510) 
deltaEffDGS_555                  = 1.0/np.sqrt(nPassDGS_555) 
deltaEffDGS_525                  = 1.0/np.sqrt(nPassDGS_525) 
deltaEffDGS_5256jtp              = 1.0/np.sqrt(nPassDGS_5256jtp) 
deltaEffDGS_5256jtp_13TeV_DVJets = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_DVJets) 
deltaEffDGS_5256jtp_13TeV_Jets   = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_Jets) 
deltaEffDGS_5256jtp_13TeV_Meff   = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_Meff) 
deltaEffDGS_5256jtp_13TeV_MET    = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_MET) 
deltaEffDGS_5256jtp_13TeV_Dphi3  = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_Dphi3) 
deltaEffDGS_5256jtp_13TeV_Dphi   = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_Dphi) 
deltaEffDGS_5256jtp_13TeV_Ratio  = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_Ratio) 
deltaEffDGS_5256jtp_13TeV_DVNtrk = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV_DVNtrk) 
deltaEffDGS_5256jtp_13TeV        = 1.0/np.sqrt(nPassDGS_5256jtp_13TeV) 
# Stat error within 10%, nPass at least 100
# deltaEff=0.1
####################################
#Errors, how far are we from ATLAS ?
errGGMUp         = Err[...,1][0:20][::-1]#from big to low ctau we saved our eff tables
errGGMDown       = Err[...,1][20::]
ATLASGGM_error1  = errGGMUp-nominalY[::-1]
ATLASGGM_error2  = nominalY[::-1]-errGGMDown
errGGM2Up        = errGGM2[...,1][0:20][::-1]
errGGM2Down      = errGGM2[...,1][20::]
ATLASGGM2_error1 = errGGM2Up-nominalGGM2Y[::-1]
ATLASGGM2_error2 = nominalGGM2Y[::-1]-errGGM2Down
errRPVUp         = rpvErr[...,1][0:20][::-1]
errRPVDown       = rpvErr[...,1][20::]
ATLASRPV_error1  = errRPVUp-rpvNominalY[::-1]
ATLASRPV_error2  = rpvNominalY[::-1]-errRPVDown
#errors are almost symmetric, except slightly not on edges, taking simple average
ATLASGGM_error   = (np.abs(ATLASGGM_error1+ATLASGGM_error2))/2
ATLASGGM2_error  = (np.abs(ATLASGGM2_error1+ATLASGGM2_error2))/2
ATLASRPV_error   = (np.abs(ATLASRPV_error1+ATLASRPV_error2))/2
diffGGM          = (effGGM-nominalY[::-1])/ATLASGGM_error
diffGGM2         = (effGGM2-nominalGGM2Y[::-1])/ATLASGGM2_error
diffRPV          = (effRPV-rpvNominalY[::-1])/ATLASRPV_error
print "max diffGGM : ", np.max(diffGGM)
print "max diffGGM2 : ", np.max(diffGGM2)
print "max diffRPV : ", np.max(diffRPV)
###############
#Plotting Style
###############
rcParams['legend.loc'] = 'best'
#Direct input 
plt.rcParams['text.latex.preamble']=[r"\usepackage{lmodern}"]
#Options
params = {'text.usetex' : True,
          'font.size' : 20,
          'font.family' : 'lmodern',
          'text.latex.unicode': True,
          'legend.fontsize': 13
          # 'legend.fontsize': 20
          }
plt.rcParams.update(params) 
###########################
lp=0.27
rp=0.75
tp=0.94
bp=0.14
#modify bottom y left
#for n subplots is /(n+(n-1)wp  
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig1=plt.figure(1,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
fig1=plt.figure(1)
# I create groups that share attributes, in this case, I will have two groups with only 1 subplot each
gs1 = gridspec.GridSpec(1, 1) # here I define the amount of subplots I want in this subgroup
gs2 = gridspec.GridSpec(1, 1)
# The first plot, gs1, is gonna be from 0.95 and 0.3 in y (that full range is 0 to 1)
gs1.update(top=tp, bottom=0.3) # subplot 1 attributes
gs2.update(top=0.3,bottom=bp)  # subplot 2 attributes
#plt.subplot(gs1[0, 0]) # now we plot
ax1=plt.subplot(gs1[0, 0])
ax1.tick_params(axis='y', labelsize=25)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=15, loc='right')
plt.xlim([1., 1000.])
plt.ylim([0.0, 0.45])
plt.xscale('log')
plt.plot(nominalX, nominalY, '-b', alpha=0.5, color='b',linestyle='-', label="ATLAS DV+jets")
ax1.text(1.3,0.40 , "GGM Simplified Model", fontsize=15)
ax1.text(1.3,0.35 , "$\\tilde{g} \\rightarrow qq \\tilde{N}_{1} \\rightarrow qqZ\\tilde{G}$", fontsize=15)
ax1.text(1.3,0.30 , "$m_{\\tilde{g}} = 1.1 $ TeV", fontsize=15)
ax1.text(1.3,0.25 , "$m_{\\tilde{N}_{1}} = 400$ GeV", fontsize=15)
plt.plot(Err[...,0][0:20], Err[...,1][0:20], '-b', alpha=0.5)
plt.plot(Err[...,0][20::], Err[...,1][20::], '-b', alpha=0.5)
plt.fill_between(nominalX, Err[...,1][0:20],Err[...,1][20::][::-1], color='b', edgecolor='b', alpha=0.05)
plt.plot(ctau, effGGM, color='b',linestyle='--',lw=2,  label=" Our Simulation")
# uncerts are smaller than 0.1, no sense to show them in plot
# plt.fill_between(ctau,effGGM-deltaEffGGM*effGGM,effGGM+deltaEffGGM*effGGM,color='b',alpha=0.3)
lg = plt.legend()
lg.draw_frame(False)
plt.ylabel('event efficiency',fontsize=30)
plt.gca().axes.xaxis.set_ticklabels([])
#hide the 0
plt.gcf().canvas.draw()
A=plt.gca().axes.yaxis.get_ticklabels()
B=[y.get_text() for y in A]
B[0]=u""
plt.gca().axes.yaxis.set_ticklabels(B)
ax2=plt.subplot(gs2[0, 0]) # now we plot
ax2.tick_params(axis='x', labelsize=25)
ax2.tick_params(axis='y', labelsize=10)
plt.plot(ctau,diffGGM,color='b',lw=2,alpha=0.3)
plt.axhline(y=0,color='k',linestyle='--',lw=2,alpha=0.3)
plt.xlim([1., 1000.])
plt.ylim(-5.0,5.0)
plt.xscale('log')
plt.ylabel('$\\frac{\\textrm{eff} - \\textrm{ATLAS eff}}{\\textrm{ATLAS error}}$',fontsize=15)
plt.xlabel('$c\\tau$ [mm]',fontsize=30)
# plt.savefig('effVsCtau_GGMValidation.pdf', bbox_inches='tight')
####################################
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig2=plt.figure(2,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
fig2=plt.figure(2)
gs1 = gridspec.GridSpec(1, 1) 
gs2 = gridspec.GridSpec(1, 1)
gs1.update(top=tp, bottom=0.3)
gs2.update(top=0.3,bottom=bp)
ax1=plt.subplot(gs1[0, 0])
ax1.tick_params(axis='y', labelsize=25)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=15, loc='right')
plt.xlim([1., 1000.])
plt.ylim([0.0, 0.45])
plt.xscale('log')
plt.plot(nominalGGM2X, nominalGGM2Y, '-m', alpha=0.5, color='m',linestyle='-', label="ATLAS DV+jets")
ax1.text(1.3,0.40 , "GGM Simplified Model", fontsize=15)
ax1.text(1.3,0.35 , "$\\tilde{g} \\rightarrow qq \\tilde{N}_{1} \\rightarrow qqZ\\tilde{G}$", fontsize=15)
ax1.text(1.3,0.30 , "$m_{\\tilde{g}} = 1.1 $ TeV", fontsize=15)
ax1.text(1.3,0.25 , "$m_{\\tilde{N}_{1}} = 1$ TeV", fontsize=15)
plt.plot(errGGM2[...,0][0:20], errGGM2[...,1][0:20], '-m', alpha=0.5)
plt.plot(errGGM2[...,0][20::], errGGM2[...,1][20::], '-m', alpha=0.5)
plt.fill_between(nominalGGM2X, errGGM2[...,1][0:20],errGGM2[...,1][20::][::-1], color='m', edgecolor='m', alpha=0.05)
plt.plot(ctau, effGGM2, color='m',linestyle='--',lw=2,  label=" Our Simulation")
# uncerts are smaller than 0.1, no sense to show them in plot
# plt.fill_between(ctau,effGGM2-deltaEffGGM2*effGGM2,effGGM2+deltaEffGGM2*effGGM2,color='m',alpha=0.3)
lg = plt.legend()
lg.draw_frame(False)
plt.ylabel('event efficiency',fontsize=30)
plt.gca().axes.xaxis.set_ticklabels([])
plt.gcf().canvas.draw()
A=plt.gca().axes.yaxis.get_ticklabels()
B=[y.get_text() for y in A]
B[0]=u""
plt.gca().axes.yaxis.set_ticklabels(B)
ax2=plt.subplot(gs2[0, 0]) # now we plot
ax2.tick_params(axis='x', labelsize=25)
ax2.tick_params(axis='y', labelsize=10)
plt.plot(ctau,diffGGM2,color='m',lw=2,alpha=0.3)
plt.axhline(y=0,color='k',linestyle='--',lw=2,alpha=0.3)
plt.xlim([1., 1000.])
plt.ylim(-5.0,5.0)
plt.xscale('log')
plt.ylabel('$\\frac{\\textrm{eff} - \\textrm{ATLAS eff}}{\\textrm{ATLAS error}}$',fontsize=15)
plt.xlabel('$c\\tau$ [mm]',fontsize=30)
# plt.savefig('effVsCtau_GGM2Validation.pdf', bbox_inches='tight')
####################################
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig3=plt.figure(3,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
fig3=plt.figure(3)
gs1 = gridspec.GridSpec(1, 1) 
gs2 = gridspec.GridSpec(1, 1)
gs1.update(top=tp, bottom=0.3) 
gs2.update(top=0.3,bottom=bp)  
ax1=plt.subplot(gs1[0, 0])
ax1.tick_params(axis='y', labelsize=25)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=15, loc='right')
plt.xlim([1., 1000.])
plt.ylim([0.0, 1.0])
plt.xscale('log')
plt.plot(rpvNominalX, rpvNominalY, '-g', alpha=0.5, color='g',linestyle='-', label="ATLAS DV+jets")
ax1.text(1.3,0.9 , "RPV Simplified Model", fontsize=15)
ax1.text(1.3,0.8 , "$\\tilde{q} \\rightarrow q \\tilde{N}_{1} \\rightarrow q\\mu qq$", fontsize=15)
ax1.text(1.3,0.7 , "$m_{\\tilde{q}} = 700 $ GeV", fontsize=15)
ax1.text(1.3,0.6 , "$m_{\\tilde{N}_{1}} = 494$ GeV", fontsize=15)
plt.plot(rpvErr[...,0][0:20], rpvErr[...,1][0:20], '-g', alpha=0.5)
plt.plot(rpvErr[...,0][20::], rpvErr[...,1][20::], '-g', alpha=0.5)
plt.fill_between(rpvNominalX, rpvErr[...,1][0:20],rpvErr[...,1][20::][::-1], color='g', edgecolor='g', alpha=0.05)
plt.plot(ctau, effRPV, color='g',linestyle='--',lw=2,  label=" Our Simulation")
# uncerts are smaller than 0.1, no sense to show them in plot
# plt.fill_between(ctau,effRPV-deltaEffRPV*effRPV,effRPV+deltaEffRPV*effRPV,color='g',alpha=0.3)
lg = plt.legend()
lg.draw_frame(False)
plt.ylabel('event efficiency',fontsize=30)
plt.gca().axes.xaxis.set_ticklabels([])
plt.gcf().canvas.draw()
A=plt.gca().axes.yaxis.get_ticklabels()
B=[y.get_text() for y in A]
B[0]=u""
plt.gca().axes.yaxis.set_ticklabels(B)
ax2=plt.subplot(gs2[0, 0]) # now we plot
ax2.tick_params(axis='x', labelsize=25)
ax2.tick_params(axis='y', labelsize=10)
plt.plot(ctau,diffRPV,color='g',lw=2,alpha=0.3)
plt.axhline(y=0,color='k',linestyle='--',lw=2,alpha=0.3)
plt.xlim([1., 1000.])
plt.ylim(-5.0,5.0)
plt.xscale('log')
plt.ylabel('$\\frac{\\textrm{eff} - \\textrm{ATLAS eff}}{\\textrm{ATLAS error}}$',fontsize=15)
plt.xlabel('$c\\tau$ [mm]',fontsize=30)
# plt.savefig('effVsCtau_RPVValidation.pdf', bbox_inches='tight')
####################################
#Fraction of events in signal region
####################################
# Signal region definition
x0=5
x1=10
y0=10.0
y1=20.0
#[0] since np.where returns more than one thing, but [0] is the element with the indices with the conditions
signalEvents1=len(np.where((tracks>x0) & (tracks<x1) & (mass>y0) & (mass<y1))[0])
signalEvents2=len(np.where((tracks2>x0) & (tracks2<x1) & (mass2>y0) & (mass2<y1))[0])
fraction1=signalEvents1*100.0/len(mass)
fraction2=signalEvents2*100.0/len(mass2)
print "fraction1 = ",fraction1
print "fraction2 = ",fraction2
####################################
lp=0.1
rp=0.97
tp=0.90
bp=0.18
wp=0.0
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp))/(2+wp) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig4=plt.figure(4,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
plt.subplot(121)
ax4 = fig4.add_subplot(121)
# histogram2d binning gives: locx=np.linspace(np..min(x),np.max(x),endpoint=True)
h1 , locx, locy = np.histogram2d(tracks,mass,bins=[6.,20.])#,range=np.array([(2.,10.), (0.1, 20.)]))
h1=h1.T# histogram2d shows this inverted
plt.imshow(h1,interpolation='none',origin='lower',extent=[locx[0],locx[-1],locy[0],locy[-1]],aspect='auto',cmap='binary',norm=LogNorm())
plt.colorbar()
plt.ylim(0)
plt.ylim([0,20])
plt.xlim([2,10])
plt.plot([5,10],[10,10],color='m',lw=2)
plt.plot([5,5],[10,20],color='m',lw=2)
ax4.text(5.5,13,"Signal Region",fontsize=15,color='m')
ax4.text(5.5,11,"efficiency of $0.003\\%$",fontsize=15,color='k')
ax4.text(5.5,3,"$c\\tau_{\\tilde{N}_{1}}=99$ mm ",fontsize=20)
ax4.text(5.5,1,"$m_{a_{1}}=23$ GeV ",fontsize=20)
plt.ylabel('DV invariant mass [GeV]',fontsize=20)
plt.xlabel('DV track multiplicity',fontsize=20)
ax4.tick_params(axis='x', labelsize=20)
ax4.tick_params(axis='y', labelsize=20)
plt.subplot(122)
ax5 = fig4.add_subplot(122)
#In order to have same binning as fig4. locx and locy are the positions of the boarder of the binns 
h2 , locx2, locy2 = np.histogram2d(tracks2,mass2,bins=[locx,locy])
h2=h2.T# histogram2d shows this inverted
plt.imshow(h2,interpolation='none',origin='lower',extent=[locx2[0],locx2[-1],locy2[0],locy2[-1]],aspect='auto',cmap='binary',norm=LogNorm())
plt.colorbar()
plt.ylim(0)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right',y=1.03)
plt.ylim([0,20])
plt.xlim([2,10])
plt.plot([5,10],[10,10],color='m',lw=2)
plt.plot([5,5],[10,20],color='m',lw=2)
ax5.text(5.5,13,"Signal Region",fontsize=15,color='m')
ax5.text(5.5,11,"efficiency of $0.17\\%$",fontsize=15,color='k')
ax5.text(5.5,3,"$c\\tau_{\\tilde{N}_{1}}=99$ mm ",fontsize=20)
ax5.text(5.5,1,"$m_{a_{1}}=70$ GeV ",fontsize=20)
#plt.gca().axes.yaxis.set_ticklabels([])
plt.xlabel('DV track multiplicity',fontsize=20)
ax5.tick_params(axis='x', labelsize=20)
ax5.tick_params(axis='y', labelsize=20)
####################################
lp=0.27
rp=0.75
tp=0.94
bp=0.16
#modify bottom y left
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig6=plt.figure(6,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
plt.xlim([20., 100.])
plt.yscale('log')
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right')
plt.plot(A1mass, effA1, color='r',linestyle='-.',lw=2,alpha=0.5)
plt.fill_between(A1mass,effA1-deltaEffA1*effA1,effA1+deltaEffA1*effA1,color='r',alpha=0.3)
ax6 = fig6.add_subplot(111)
ax6.tick_params(axis='x', labelsize=20)
ax6.tick_params(axis='y', labelsize=20)
plt.ylabel('event efficiency',fontsize=20)
plt.xlabel('$m_{a_{1}}$ [GeV]',fontsize=20)
#plt.savefig('effVsA1Mass.pdf', bbox_inches='tight')
####################################
lp=0.27
rp=0.75
tp=0.94
bp=0.16
#modify bottom y left
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig7=plt.figure(7,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
plt.xlim([1., 1000.])
plt.yscale('log')
plt.xscale('log')
plt.ylim([1e-8,1e-1])
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right')
plt.plot(ctau, effDGS_525, color='b',linestyle='-',lw=2,alpha=0.5, label= " 5 mm + 2 trk + 5 GeV inv. mass ")
plt.plot(ctau, effDGS_555, color='c',linestyle='--',lw=2,alpha=0.5, label= " 5 mm + 5 trk + 5 GeV inv. mass ")
plt.plot(ctau, effDGS_5256jtp, color='m',linestyle=':',lw=2,alpha=0.5, label= " 5 mm + 2 trk + 5 GeV inv. mass + prompt cuts ")
plt.plot(ctau, effDGS_5510, color='k',linestyle='-.',lw=2,alpha=0.5, label= " 5 mm + 5 trk + 10 GeV inv. mass ")
plt.plot(ctau, effDGS, color='r',linestyle='--',lw=2,alpha=0.5, label= " 1 mm + 5 trk + 10 GeV inv. mass (ATLAS) ")
plt.fill_between(ctau,effDGS_525-deltaEffDGS_525*effDGS_525,effDGS_525+deltaEffDGS_525*effDGS_525,color='b',alpha=0.3)
plt.fill_between(ctau,effDGS_555-deltaEffDGS_555*effDGS_555,effDGS_555+deltaEffDGS_555*effDGS_555,color='c',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp-deltaEffDGS_5256jtp*effDGS_5256jtp,effDGS_5256jtp+deltaEffDGS_5256jtp*effDGS_5256jtp,color='m',alpha=0.3)
plt.fill_between(ctau,effDGS_5510-deltaEffDGS_5510*effDGS_5510,effDGS_5510+deltaEffDGS_5510*effDGS_5510,color='k',alpha=0.3)
plt.fill_between(ctau,effDGS-deltaEffDGS*effDGS,effDGS+deltaEffDGS*effDGS,color='r',alpha=0.3)
ax7 = fig7.add_subplot(111)
ax7.tick_params(axis='x', labelsize=20)
ax7.tick_params(axis='y', labelsize=20)
plt.ylabel('event efficiency',fontsize=20)
plt.xlabel('$c\\tau$ [mm]',fontsize=20)
lg = plt.legend()
lg.draw_frame(False)
#plt.savefig('effVsCtau_DGS8TeV.pdf', bbox_inches='tight')
####################################
lp=0.27
rp=0.75
tp=0.94
bp=0.16
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) 
fig8=plt.figure(8,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right')
plt.yscale('log')
plt.xscale('log')
plt.ylim([0.00001,1.2])
plt.plot(ctau,effDGS_5256jtp_13TeV_MET, color='k',linestyle='-.',lw=2,alpha=0.5, label= " $p^{\\textrm{miss}}_{T}$")
plt.plot(ctau,effDGS_5256jtp_13TeV_Jets, color='c',linestyle='--',lw=2,alpha=0.5, label= "Prompt jets ")
plt.plot(ctau,effDGS_5256jtp_13TeV_Dphi3, color='purple',linestyle='-',lw=2,alpha=0.5, 
  label= "$\\Delta \\phi (\\mathrm{jet}_{1,2,3}, \\vec{p}^{\\textrm{miss}}_{T})_{min}$")
plt.plot(ctau,effDGS_5256jtp_13TeV_Dphi, color='r',linestyle='-',lw=2,alpha=0.5, 
  label= "$\\Delta \\phi (\\mathrm{jet}_{j>3}, \\vec{p}^{\\textrm{miss}}_{T})_{min}$")
plt.plot(ctau,effDGS_5256jtp_13TeV_Ratio, color='g',linestyle='--',lw=2,alpha=0.5, label= "$p^{\\textrm{miss}}_{T}/m_{\\textrm{eff}}(N_{j})$ ")
# plt.plot(ctau,effDGS_5256jtp_13TeV_Meff, color='m',linestyle=':',lw=2,alpha=0.5, label= "$m_{\\textrm{eff}}$(incl.)")
plt.plot(ctau,effDGS_5256jtp_13TeV_DVJets, color='b',linestyle='-',lw=2,alpha=0.5, label= "$m_{\\textrm{eff}}$(incl.)$+$DV jets")
plt.plot(ctau,effDGS_5256jtp_13TeV_DVNtrk, color='k',linestyle=':',lw=2, alpha=0.5,label= "$N_{\\textrm{trk}}$ ")
plt.plot(ctau,effDGS_5256jtp_13TeV, color='m',linestyle='-.',lw=2,alpha=0.5, label= "$m_{\\textrm{DV}}$")
plt.fill_between(ctau,effDGS_5256jtp_13TeV_MET-deltaEffDGS_5256jtp_13TeV_MET*effDGS_5256jtp_13TeV_MET,effDGS_5256jtp_13TeV_MET+deltaEffDGS_5256jtp_13TeV_MET*effDGS_5256jtp_13TeV_MET,color='k',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_Jets-deltaEffDGS_5256jtp_13TeV_Jets*effDGS_5256jtp_13TeV_Jets,effDGS_5256jtp_13TeV_Jets+deltaEffDGS_5256jtp_13TeV_Jets*effDGS_5256jtp_13TeV_Jets,color='c',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_Dphi3-deltaEffDGS_5256jtp_13TeV_Dphi3*effDGS_5256jtp_13TeV_Dphi3,effDGS_5256jtp_13TeV_Dphi3+deltaEffDGS_5256jtp_13TeV_Dphi3*effDGS_5256jtp_13TeV_Dphi3,color='purple',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_Dphi-deltaEffDGS_5256jtp_13TeV_Dphi*effDGS_5256jtp_13TeV_Dphi,effDGS_5256jtp_13TeV_Dphi+deltaEffDGS_5256jtp_13TeV_Dphi*effDGS_5256jtp_13TeV_Dphi,color='r',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_Meff-deltaEffDGS_5256jtp_13TeV_Meff*effDGS_5256jtp_13TeV_Meff,effDGS_5256jtp_13TeV_Meff+deltaEffDGS_5256jtp_13TeV_Meff*effDGS_5256jtp_13TeV_Meff,color='m',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_DVJets-deltaEffDGS_5256jtp_13TeV_DVJets*effDGS_5256jtp_13TeV_DVJets,effDGS_5256jtp_13TeV_DVJets+deltaEffDGS_5256jtp_13TeV_DVJets*effDGS_5256jtp_13TeV_DVJets,color='b',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_Ratio-deltaEffDGS_5256jtp_13TeV_Ratio*effDGS_5256jtp_13TeV_Ratio,effDGS_5256jtp_13TeV_Ratio+deltaEffDGS_5256jtp_13TeV_Ratio*effDGS_5256jtp_13TeV_Ratio,color='g',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV_DVNtrk-deltaEffDGS_5256jtp_13TeV_DVNtrk*effDGS_5256jtp_13TeV_DVNtrk,effDGS_5256jtp_13TeV_DVNtrk+deltaEffDGS_5256jtp_13TeV_DVNtrk*effDGS_5256jtp_13TeV_DVNtrk,color='k',alpha=0.3)
plt.fill_between(ctau,effDGS_5256jtp_13TeV-deltaEffDGS_5256jtp_13TeV*effDGS_5256jtp_13TeV,effDGS_5256jtp_13TeV+deltaEffDGS_5256jtp_13TeV*effDGS_5256jtp_13TeV,color='m',alpha=0.3)
ax8 = fig8.add_subplot(111)
ax8.tick_params(axis='x', labelsize=20)
ax8.tick_params(axis='y', labelsize=20)
plt.ylabel('event efficiency',fontsize=20)
plt.xlabel('$c\\tau$ [mm]',fontsize=20)
lg = plt.legend(ncol=2)
lg.draw_frame(False)
# plt.savefig('effVsCtau_DGS13TeV.pdf', bbox_inches='tight')
plt.savefig('effVsCtau_DGS13TeV.pdf')
####################################
# lp=0.1
# rp=0.97
# tp=0.90
# bp=0.18
# wp=0.0
# plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp))/(2+wp) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
# fig9=plt.figure(9,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
# plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
# plt.subplot(121)
# plt.xlim([0,2.5])
# plt.ylabel('arbitrary normalization',fontsize=20)
# plt.hist(MET_8TeV/1000.,range=[0,2.5],color="black",histtype="step",lw=2,bins=100,label=" $\\sqrt{s}=8$ TeV ",normed=True)
# plt.hist(MET_13TeV/1000.,range=[0,2.5],color="red",histtype="stepfilled",alpha=0.5,bins=100,label=" $\\sqrt{s}=13$ TeV",normed=True)
# plt.xlabel('$p^{\\textrm{miss}}_{T}$ [TeV]',fontsize=20)
# lg = plt.legend()
# lg.draw_frame(False)
# plt.subplot(122)
# plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right',y=1.03)
# plt.xlim([0,7])
# plt.hist(meff_8TeV/1000.,range=[0,7],color="black",histtype="step",lw=2,bins=100,label=" $\\sqrt{s}=8$ TeV  ",normed=True)
# plt.hist(meff_13TeV/1000.,color="red",histtype="stepfilled",alpha=0.5,bins=100,label=" $\\sqrt{s}=13$ TeV ",normed=True)
# plt.xlabel('$m_{\\textrm{eff}$ [TeV]',fontsize=20)
# plt.savefig('metmeff_SqrtComp.pdf', bbox_inches='tight')
# ####################################
# fig10=plt.figure(10,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
# plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
# plt.subplot(121)
# plt.xlim([0,2.5])
# plt.ylabel('arbitrary normalization',fontsize=20)
# plt.hist(MET_13TeV/1000.,range=[0,2.5],color="black",histtype="step",lw=2,bins=100,label=" $c\\tau = 99 $ mm ",normed=True)
# plt.hist(MET_13TeV_1000/1000.,range=[0,2.5],color="red",histtype="stepfilled",alpha=0.5,bins=100,label=" $c\\tau= 1000$ mm",normed=True)
# plt.xlabel('$p^{\\textrm{miss}}_{T}$ [TeV]',fontsize=20)
# lg = plt.legend()
# lg.draw_frame(False)
# plt.subplot(122)
# plt.xlim([0,7])
# plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right',y=1.03)
# plt.hist(meff_13TeV/1000.,color="black",range=[0,7],histtype="step",lw=2,bins=100,label=" $c\\tau_{\\tilde{N}_{1}} = 99 $ mm ",normed=True)
# plt.hist(meff_13TeV_1000/1000.,color="red",range=[0,7],histtype="stepfilled",alpha=0.5,bins=100,label=" $c\\tau_{\\tilde{N}_{1}} = 1000$ mm",normed=True)
# plt.xlabel('$m_{\\textrm{eff}}$ [TeV]',fontsize=20)
# #plt.savefig('metmeff_CtauComp.pdf', bbox_inches='tight')
# ####################################
# lp=0.27
# rp=0.75
# tp=0.94
# bp=0.14
# plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) 
# fig12=plt.figure(12,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
# plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
# gs1 = gridspec.GridSpec(1, 1) 
# gs2 = gridspec.GridSpec(1, 1)
# gs1.update(top=tp, bottom=0.3) 
# gs2.update(top=0.3,bottom=bp)  
# ax1=plt.subplot(gs1[0, 0])
# ax1.tick_params(axis='y', labelsize=20)
# plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right')
# plt.xlim([-8, 8.])
# plt.ylim([0.01, 2.2])
# plt.ylabel('arbitrary normalization',fontsize=20)
# plt.hist(d0Bs[(rDVb>0.0) & (abs(d0Bs)>0.0)],color="black",range=[-8.0,8.0],histtype="step",lw=2,label=" $t\\bar{t}$ ",normed=True,bins=100)
# lg = plt.legend()
# lg.draw_frame(False)
# plt.gca().axes.xaxis.set_ticklabels([])
# plt.gcf().canvas.draw()
# A=plt.gca().axes.yaxis.get_ticklabels()
# B=[y.get_text() for y in A]
# B[0]=u""
# plt.gca().axes.yaxis.set_ticklabels(B)
# ax2=plt.subplot(gs2[0, 0]) # now we plot
# ax2.tick_params(axis='x', labelsize=20)
# ax2.tick_params(axis='y', labelsize=10)
# plt.hist(d0Bs[(rDVb>0.0) & (abs(d0Bs)>0.0)],color="black",range=[-8.0,8.0],histtype="step",lw=2,label=" $t\\bar{t}$ ",normed=True,bins=100)
# plt.ylim([0,0.01])
# plt.xlabel(' $d_{0}$ of tracks from $b$ vertex [mm]',fontsize=20)
# #plt.savefig('d0OfBs_13TeV.pdf', bbox_inches='tight')
# ##########################################
# #Fraction of displaced tracks with d0>2 mm
# ##########################################
# sEvents=len(np.where(abs(d0Bs[(rDVb>0.0) & (abs(d0Bs)>0.0)])>2.0)[0])
# fd0=sEvents*100.0/len(d0Bs[(rDVb>0.0) & (abs(d0Bs)>0.0)])
# print "eff of displaced tracks from b passing d0 cut in % = ",fd0
# ####################################
# lp=0.27
# rp=0.75
# tp=0.94
# bp=0.16
# plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp)) 
# fig13=plt.figure(13,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
# plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp)
# plt.xlim([-1,1])
# plt.ylim([0,1])
# ax = plt.axes()
# ax.arrow(0.0, 0.0, 0.0, 0.9, head_width=0.05, head_length=0.05, fc='k', ec='k')
# ax.arrow(-0.8, 0.1, 1.7, 0.0, head_width=0.03, head_length=0.09, fc='k', ec='k')
# ax.arrow(-0.5, 0.1, 1.3, 0.4, head_width=0.02, head_length=0.03, fc='k', ec='k')
# plt.scatter(0.37,0.37, s=200 ,marker='o', c="red",alpha=0.3)
# ax.text(0.4, 0.3, '$DV$', fontsize=15)
# ax.text(0.6, 0.5, 'track', fontsize=15)
# ax.text(0.3, 0.4, '$(x,y)$', fontsize=15)
# ax.text(-0.4, 0.105, '$\\phi$', fontsize=15)
# plt.plot([0,0.37],[0.1,0.37],color="black",linestyle='--')
# plt.plot([0.37,0.37],[0.1,0.37],color="black",linestyle='--')
# plt.plot([0.0,0.8],[0.37,0.37],color="black",linestyle='--')
# ax.text(0.3, 0.04, '$x_{DV}$', fontsize=15)
# ax.text(-0.2, 0.35, '$y_{DV}$', fontsize=15)
# ax.text(0.05, 0.105, '$\\phi_{xy}$', fontsize=15)
# plt.plot([0.0,-0.15],[0.1,0.21],color="black",linestyle='--')
# ax.text(0.48, 0.371, '$\\phi$', fontsize=15)
# ax.text(-0.2, 0.13, '$d_{0}$', fontsize=15)
# ax.text(0.2, 0.2, '$r_{\\bot}$', fontsize=15)
# fig1.patch.set_visible(False)
# ax.axis('off')
# #plt.savefig('d0diagram.pdf', bbox_inches='tight')
####################################
lp=0.1
rp=0.9
tp=0.9
bp=0.18
wp=0.4 # subplots spacelp=0.1
r = np.arange(0, 300)
z = np.arange(0, 300)
rr, zz = meshgrid(r, z)
eff1=0.5*(1.0-np.exp(-1.0/4.0))*np.exp(-zz/270.0)*(-0.0022*rr+0.8)
eff2=0.5*(1.0-np.exp(-10.0/4.0))*np.exp(-zz/270.0)*(-0.0022*rr+0.8)
plotaspect=(1-lp-(1-rp))/(1-bp-(1-tp))/(2+wp) #P=(1-l-r)/(1-t-b)/(n+(n-1)*w)*(n+(n-1)*h)
fig14=plt.figure(14,figsize=(1.5*(3.37*2), 1.5*(3.37*2*plotaspect)))
plt.subplots_adjust(left=lp,right=rp,top=tp,bottom=bp,wspace=wp)
plt.subplot(121)
ax1 = fig14.add_subplot(121)
plt.imshow(eff1,extent=[r[0],r[-1],z[0],z[-1]],origin="lower",interpolation='none',alpha=0.7)
# plt.imshow(eff1,extent=[r[0],r[-1],z[0],z[-1]],origin="lower",interpolation='none',cmap='afmhot')
ax1.text(150,13,"$p_{T}=1$ GeV",fontsize=20)
plt.colorbar(fraction=0.046, pad=0.04)
plt.clim(0,0.09)
ax1.tick_params(axis='x', labelsize=20)
ax1.tick_params(axis='y', labelsize=20)
plt.ylabel('$|z|$ [mm]',fontsize=20)
plt.xlabel('$r_{\\bot}$ [mm]',fontsize=20)
plt.xlim([0,300])
plt.ylim([0,300])
plt.subplot(122)
ax2 = fig14.add_subplot(122)
plt.title("Allanach, Badziak, Cottin, Desai, Hugonie, Ziegler (2016)", fontsize=11, loc='right',y=1.03)
plt.imshow(eff2,extent=[r[0],r[-1],z[0],z[-1]],origin="lower",interpolation='none',alpha=0.7)
# plt.imshow(eff2,extent=[r[0],r[-1],z[0],z[-1]],origin="lower",interpolation='none',cmap="afmhot")
ax2.text(150,13,"$p_{T}=10$ GeV",fontsize=20)
plt.colorbar(fraction=0.046, pad=0.04)
plt.clim(0,0.45)
plt.xlim([0,300])
plt.ylim([0,300])
# plt.ylabel('$|z|$ [mm]',fontsize=20)
plt.xlabel('$r_{\\bot}$ [mm]',fontsize=20)
ax2.tick_params(axis='x', labelsize=20)
ax2.tick_params(axis='y', labelsize=20)

plt.show()

==> anc/effVsA1mass_DGS_ATLAS_8TeV_500k.dat <==
95.000000000 4272 0.008544000
80.000000000 2454 0.004908000
75.000000000 1993 0.003986000
60.000000000 994 0.001988000
55.000000000 780 0.001560000
45.000000000 317 0.000634000
35.000000000 133 0.000266000
25.000000000 39 0.000078000
20.000000000 9 0.000018000


==> anc/effVsCtau_DGS_5254jt_13TeV_100k.dat <==
1000 45 0.000450000
695.193000000 68 0.000680000
483.293000000 82 0.000820000
335.982000000 122 0.001220000
233.572000000 133 0.001330000
162.378000000 193 0.001930000
112.884000000 245 0.002450000
78.476000000 279 0.002790000
54.555900000 350 0.003500000
37.926900000 372 0.003720000
26.366500000 415 0.004150000
18.329800000 402 0.004020000
12.742700000 452 0.004520000
8.858670000 385 0.003850000
6.158480000 342 0.003420000
4.281330000 284 0.002840000
2.976350000 228 0.002280000
2.069140000 141 0.001410000
1.438450000 90 0.000900000
1.000000000 33 0.000330000


==> anc/effVsCtau_DGS_5254jt_DVNtrk_13TeV_100k.dat <==
1000 851 0.008510000
695.193000000 1046 0.010460000
483.293000000 1519 0.015190000
335.982000000 1803 0.018030000
233.572000000 2275 0.022750000
162.378000000 2953 0.029530000
112.884000000 3476 0.034760000
78.476000000 4113 0.041130000
54.555900000 4656 0.046560000
37.926900000 5284 0.052840000
26.366500000 5672 0.056720000
18.329800000 5810 0.058100000
12.742700000 5813 0.058130000
8.858670000 5409 0.054090000
6.158480000 4765 0.047650000
4.281330000 4183 0.041830000
2.976350000 3123 0.031230000
2.069140000 2360 0.023600000
1.438450000 1539 0.015390000
1.000000000 856 0.008560000


==> anc/effVsCtau_DGS_5254jt_DVjets_13TeV_100k.dat <==
1000 22411 0.224110000
695.193000000 21843 0.218430000
483.293000000 21430 0.214300000
335.982000000 20469 0.204690000
233.572000000 19431 0.194310000
162.378000000 18325 0.183250000
112.884000000 17178 0.171780000
78.476000000 16376 0.163760000
54.555900000 15454 0.154540000
37.926900000 15336 0.153360000
26.366500000 15246 0.152460000
18.329800000 14985 0.149850000
12.742700000 14944 0.149440000
8.858670000 14886 0.148860000
6.158480000 14992 0.149920000
4.281330000 14981 0.149810000
2.976350000 14878 0.148780000
2.069140000 15085 0.150850000
1.438450000 15047 0.150470000
1.000000000 14801 0.148010000


==> anc/effVsCtau_DGS_5254jt_Dphi3_13TeV_100k.dat <==
1000 59348 0.593480000
695.193000000 59281 0.592810000
483.293000000 59090 0.590900000
335.982000000 59044 0.590440000
233.572000000 58382 0.583820000
162.378000000 58118 0.581180000
112.884000000 57400 0.574000000
78.476000000 57096 0.570960000
54.555900000 56442 0.564420000
37.926900000 56309 0.563090000
26.366500000 56213 0.562130000
18.329800000 55882 0.558820000
12.742700000 55821 0.558210000
8.858670000 56059 0.560590000
6.158480000 56096 0.560960000
4.281330000 56171 0.561710000
2.976350000 56058 0.560580000
2.069140000 56323 0.563230000
1.438450000 56118 0.561180000
1.000000000 55850 0.558500000


==> anc/effVsCtau_DGS_5254jt_Dphi_13TeV_100k.dat <==
1000 38154 0.381540000
695.193000000 37580 0.375800000
483.293000000 37291 0.372910000
335.982000000 36609 0.366090000
233.572000000 35528 0.355280000
162.378000000 35045 0.350450000
112.884000000 34198 0.341980000
78.476000000 33575 0.335750000
54.555900000 33007 0.330070000
37.926900000 32954 0.329540000
26.366500000 32921 0.329210000
18.329800000 32798 0.327980000
12.742700000 32763 0.327630000
8.858670000 32923 0.329230000
6.158480000 32816 0.328160000
4.281330000 32897 0.328970000
2.976350000 33063 0.330630000
2.069140000 33157 0.331570000
1.438450000 33036 0.330360000
1.000000000 32563 0.325630000


==> anc/effVsCtau_DGS_5254jt_MET_13TeV_100k.dat <==
1000 91282 0.912820000
695.193000000 90803 0.908030000
483.293000000 90522 0.905220000
335.982000000 89787 0.897870000
233.572000000 89038 0.890380000
162.378000000 88380 0.883800000
112.884000000 87935 0.879350000
78.476000000 87452 0.874520000
54.555900000 87032 0.870320000
37.926900000 86999 0.869990000
26.366500000 86720 0.867200000
18.329800000 86644 0.866440000
12.742700000 86820 0.868200000
8.858670000 86782 0.867820000
6.158480000 86735 0.867350000
4.281330000 86706 0.867060000
2.976350000 86673 0.866730000
2.069140000 86770 0.867700000
1.438450000 86746 0.867460000
1.000000000 86829 0.868290000


==> anc/effVsCtau_DGS_5254jt_Meff_13TeV_100k.dat <==
1000 22411 0.224110000
695.193000000 21843 0.218430000
483.293000000 21430 0.214300000
335.982000000 20469 0.204690000
233.572000000 19431 0.194310000
162.378000000 18325 0.183250000
112.884000000 17178 0.171780000
78.476000000 16376 0.163760000
54.555900000 15454 0.154540000
37.926900000 15336 0.153360000
26.366500000 15246 0.152460000
18.329800000 14985 0.149850000
12.742700000 14944 0.149440000
8.858670000 14886 0.148860000
6.158480000 14992 0.149920000
4.281330000 14981 0.149810000
2.976350000 14878 0.148780000
2.069140000 15085 0.150850000
1.438450000 15047 0.150470000
1.000000000 14801 0.148010000


==> anc/effVsCtau_DGS_5254jt_PromptJets_13TeV_100k.dat <==
1000 83032 0.830320000
695.193000000 83342 0.833420000
483.293000000 83600 0.836000000
335.982000000 83996 0.839960000
233.572000000 83980 0.839800000
162.378000000 84051 0.840510000
112.884000000 84174 0.841740000
78.476000000 84116 0.841160000
54.555900000 84042 0.840420000
37.926900000 84177 0.841770000
26.366500000 83914 0.839140000
18.329800000 83843 0.838430000
12.742700000 83954 0.839540000
8.858670000 84074 0.840740000
6.158480000 83962 0.839620000
4.281330000 84037 0.840370000
2.976350000 83952 0.839520000
2.069140000 84026 0.840260000
1.438450000 84087 0.840870000
1.000000000 84033 0.840330000


==> anc/effVsCtau_DGS_5254jt_Ratio_13TeV_100k.dat <==
1000 24941 0.249410000
695.193000000 24214 0.242140000
483.293000000 23640 0.236400000
335.982000000 22568 0.225680000
233.572000000 21298 0.212980000
162.378000000 20108 0.201080000
112.884000000 18798 0.187980000
78.476000000 17887 0.178870000
54.555900000 16852 0.168520000
37.926900000 16624 0.166240000
26.366500000 16614 0.166140000
18.329800000 16374 0.163740000
12.742700000 16354 0.163540000
8.858670000 16225 0.162250000
6.158480000 16365 0.163650000
4.281330000 16388 0.163880000
2.976350000 16289 0.162890000
2.069140000 16469 0.164690000
1.438450000 16439 0.164390000
1.000000000 16179 0.161790000


==> anc/effVsCtau_DGS_5256jt_8TeV_100k.dat <==
1000 13 0.000130000
695.193000000 24 0.000240000
483.293000000 43 0.000430000
335.982000000 50 0.000500000
233.572000000 64 0.000640000
162.378000000 78 0.000780000
112.884000000 94 0.000940000
78.476000000 116 0.001160000
54.555900000 150 0.001500000
37.926900000 140 0.001400000
26.366500000 161 0.001610000
18.329800000 165 0.001650000
12.742700000 159 0.001590000
8.858670000 157 0.001570000
6.158480000 137 0.001370000
4.281330000 100 0.001000000
2.976350000 65 0.000650000
2.069140000 61 0.000610000
1.438450000 31 0.000310000
1.000000000 20 0.000200000


==> anc/effVsCtau_DGS_525_8TeV_100k.dat <==
1000 224 0.002240000
695.193000000 316 0.003160000
483.293000000 448 0.004480000
335.982000000 648 0.006480000
233.572000000 899 0.008990000
162.378000000 1098 0.010980000
112.884000000 1357 0.013570000
78.476000000 1750 0.017500000
54.555900000 2160 0.021600000
37.926900000 2351 0.023510000
26.366500000 2639 0.026390000
18.329800000 2806 0.028060000
12.742700000 2773 0.027730000
8.858670000 2569 0.025690000
6.158480000 2214 0.022140000
4.281330000 1669 0.016690000
2.976350000 1202 0.012020000
2.069140000 774 0.007740000
1.438450000 444 0.004440000
1.000000000 243 0.002430000


==> anc/effVsCtau_DGS_5510_8TeV_500k.dat <==
1000 28 0.000056000
695.193000000 35 0.000070000
483.293000000 55 0.000110000
335.982000000 53 0.000106000
233.572000000 83 0.000166000
162.378000000 131 0.000262000
112.884000000 174 0.000348000
78.476000000 213 0.000426000
54.555900000 299 0.000598000
37.926900000 357 0.000714000
26.366500000 412 0.000824000
18.329800000 499 0.000998000
12.742700000 551 0.001102000
8.858670000 489 0.000978000
6.158480000 465 0.000930000
4.281330000 387 0.000774000
2.976350000 273 0.000546000
2.069140000 185 0.000370000
1.438450000 86 0.000172000
1.000000000 24 0.000048000

==> anc/effVsCtau_DGS_555_8TeV_100k.dat <==
1000 73 0.000730000
695.193000000 114 0.001140000
483.293000000 156 0.001560000
335.982000000 207 0.002070000
233.572000000 296 0.002960000
162.378000000 390 0.003900000
112.884000000 512 0.005120000
78.476000000 655 0.006550000
54.555900000 784 0.007840000
37.926900000 883 0.008830000
26.366500000 1039 0.010390000
18.329800000 1139 0.011390000
12.742700000 1150 0.011500000
8.858670000 1081 0.010810000
6.158480000 957 0.009570000
4.281330000 680 0.006800000
2.976350000 479 0.004790000
2.069140000 311 0.003110000
1.438450000 150 0.001500000
1.000000000 83 0.000830000


==> anc/effVsCtau_DGS_ATLAS_8TeV_500k.dat <==
1000 4 0.000008000
695.193000000 3 0.000006000
483.293000000 8 0.000016000
335.982000000 8 0.000016000
233.572000000 10 0.000020000
162.378000000 21 0.000042000
112.884000000 26 0.000052000
78.476000000 34 0.000068000
54.555900000 32 0.000064000
37.926900000 40 0.000080000
26.366500000 43 0.000086000
18.329800000 53 0.000106000
12.742700000 57 0.000114000
8.858670000 40 0.000080000
6.158480000 42 0.000084000
4.281330000 29 0.000058000
2.976350000 33 0.000066000
2.069140000 14 0.000028000
1.438450000 3 0.000006000
1.000000000 4 0.000008000

==> anc/effVsCtau_GGM2_8TeV_100k.dat <==
1000 3062 0.030620000
695.193000000 4110 0.041100000
483.293000000 5379 0.053790000
335.982000000 6885 0.068850000
233.572000000 8252 0.082520000
162.378000000 9322 0.093220000
112.884000000 10542 0.105420000
78.476000000 11027 0.110270000
54.555900000 10987 0.109870000
37.926900000 10728 0.107280000
26.366500000 9335 0.093350000
18.329800000 8148 0.081480000
12.742700000 6556 0.065560000
8.858670000 5093 0.050930000
6.158480000 3652 0.036520000
4.281330000 2367 0.023670000
2.976350000 1428 0.014280000
2.069140000 729 0.007290000
1.438450000 302 0.003020000
1.000000000 107 0.001070000


==> anc/effVsCtau_GGM_8TeV_100k.dat <==
1000 1931 0.019310000
695.193000000 2703 0.027030000
483.293000000 3670 0.036700000
335.982000000 4781 0.047810000
233.572000000 6347 0.063470000
162.378000000 7745 0.077450000
112.884000000 9040 0.090400000
78.476000000 10187 0.101870000
54.555900000 11171 0.111710000
37.926900000 11325 0.113250000
26.366500000 10888 0.108880000
18.329800000 9737 0.097370000
12.742700000 8293 0.082930000
8.858670000 6709 0.067090000
6.158480000 4851 0.048510000
4.281330000 3271 0.032710000
2.976350000 1942 0.019420000
2.069140000 1111 0.011110000
1.438450000 534 0.005340000
1.000000000 217 0.002170000


==> anc/effVsCtau_RPV_8TeV_100k.dat <==
1000 10553 0.105530000
695.193000000 14849 0.148490000
483.293000000 19853 0.198530000
335.982000000 25630 0.256300000
233.572000000 31348 0.313480000
162.378000000 37241 0.372410000
112.884000000 42481 0.424810000
78.476000000 45876 0.458760000
54.555900000 47481 0.474810000
37.926900000 47080 0.470800000
26.366500000 44507 0.445070000
18.329800000 39884 0.398840000
12.742700000 33846 0.338460000
8.858670000 26707 0.267070000
6.158480000 19962 0.199620000
4.281330000 13422 0.134220000
2.976350000 8086 0.080860000
2.069140000 4173 0.041730000
1.438450000 1923 0.019230000
1.000000000 669 0.006690000


==> anc/feyn.tex <==
(300,300)(-10,100)
\ArrowLine(0,100)(50,150)
\ArrowLine(0,200)(50,150)
\GCirc(50,150){20}{0.5}
\Gluon(66,160)(100,170){5}{3}
\Gluon(66,140)(100,130){5}{3}
\ArrowLine(66,160)(100,170)
\ArrowLine(66,140)(100,130)
\ArrowLine(100,170)(100,200)
\ArrowLine(130,200)(100,170)
\ArrowLine(100,130)(100,100)
\ArrowLine(130,100)(100,130)
\ArrowLine(100,130)(150,130)
\ArrowLine(100,170)(150,170)
\Photon(150,170)(180,190){5}{3}
\ArrowLine(150,170)(180,190)
\Photon(150,130)(180,110){5}{3}
\ArrowLine(150,130)(180,110)
\DashLine(150,130)(200,130){5}
\DashLine(150,170)(200,170){5}
\ArrowLine(250,170)(200,170)
\ArrowLine(200,170)(250,200)
\ArrowLine(250,130)(200,130)
\ArrowLine(200,130)(250,100)
\Text(-10,100)[c]{$p$}
\Text(-10,200)[c]{$p$}
\Text(75,180)[c]{$\tilde g$}
\Text(75,120)[c]{$\tilde g$}
\Text(100,208)[c]{$q$}
\Text(130,208)[c]{$\bar q$}
\Text(100,92)[c]{$q$}
\Text(130,92)[c]{$\bar q$}
\Text(125,122)[c]{$\tilde N_1$}
\Text(125,182)[c]{$\tilde N_1$}
\Text(180,102)[c]{$\tilde G$}
\Text(180,198)[c]{$\tilde G$}
\Text(185,138)[c]{$a_1$}
\Text(185,162)[c]{$a_1$}
\Text(255,130)[c]{$\bar b$}
\Text(255,100)[c]{$b$}
\Text(255,170)[c]{$\bar b$}
\Text(255,200)[c]{$b$}


==> anc/limits13-P0.dat <==
# filename		gluinomass    lifetime	    4jt		  6jt
scan-P0/P0-0.50.spectr  6.613909e+02  9.865585e+01  1.484154e+00  3.515795e-01
scan-P0/P0-0.55.spectr  7.166588e+02  9.865961e+01  1.304756e+00  4.181218e-01
scan-P0/P0-0.60.spectr  7.712591e+02  9.866304e+01  1.301330e+00  4.072473e-01
scan-P0/P0-0.65.spectr  8.252546e+02  9.866619e+01  1.204563e+00  2.502724e-01
scan-P0/P0-0.70.spectr  8.786969e+02  9.866911e+01  1.166140e+00  2.048279e-01
scan-P0/P0-0.75.spectr  9.316290e+02  9.867183e+01  1.043383e+00  1.833373e-01
scan-P0/P0-0.80.spectr  9.840868e+02  9.867437e+01  9.510768e-01  1.201485e-01
scan-P0/P0-0.85.spectr  1.036101e+03  9.867676e+01  8.849598e-01  7.754025e-02
scan-P0/P0-0.90.spectr  1.087697e+03  9.867901e+01  8.251828e-01  5.638749e-02
scan-P0/P0-0.95.spectr  1.138898e+03  9.868113e+01  7.442402e-01  4.990947e-02
scan-P0/P0-1.00.spectr  1.189723e+03  9.868303e+01  6.654499e-01  3.007211e-02
scan-P0/P0-1.05.spectr  1.240188e+03  9.868475e+01  6.242545e-01  2.372339e-02
scan-P0/P0-1.10.spectr  1.290307e+03  9.868640e+01  5.387457e-01  1.899594e-02
scan-P0/P0-1.15.spectr  1.340092e+03  9.868797e+01  4.933199e-01  1.271775e-02
scan-P0/P0-1.20.spectr  1.389553e+03  9.868947e+01  4.460511e-01  1.025344e-02
scan-P0/P0-1.25.spectr  1.438698e+03  9.869091e+01  4.089449e-01  7.905732e-03
scan-P0/P0-1.30.spectr  1.487534e+03  9.869230e+01  3.667851e-01  5.857766e-03
scan-P0/P0-1.35.spectr  1.536066e+03  9.869363e+01  3.276738e-01  3.533878e-03
scan-P0/P0-1.40.spectr  1.584297e+03  9.869492e+01  2.994806e-01  3.134529e-03
scan-P0/P0-1.45.spectr  1.632229e+03  9.869616e+01  2.784885e-01  2.892533e-03
scan-P0/P0-1.50.spectr  1.679861e+03  9.869735e+01  2.570294e-01  2.620512e-03
scan-P0/P0-1.55.spectr  1.727192e+03  9.869851e+01  2.319723e-01  1.776486e-03
scan-P0/P0-1.60.spectr  1.774216e+03  9.869963e+01  2.180562e-01  1.939420e-03
scan-P0/P0-1.65.spectr  1.820927e+03  9.870072e+01  2.010481e-01  1.613501e-03
scan-P0/P0-1.70.spectr  1.867322e+03  9.870178e+01  1.816796e-01  1.858344e-03
scan-P0/P0-1.75.spectr  1.913370e+03  9.870280e+01  1.739611e-01  1.053031e-03
scan-P0/P0-1.80.spectr  1.966247e+03  9.870395e+01  1.599343e-01  7.239645e-04


==> anc/limits8-P0.dat <==
# filename		gluinomass    lifetime	    4jt		  6jt
scan-P0/P0-0.50.spectr  6.613909e+02  9.865585e+01  1.539377e+00  6.011583e+01
scan-P0/P0-0.60.spectr  7.712591e+02  9.866304e+01  9.343168e-01  2.564734e+01
scan-P0/P0-0.65.spectr  8.252546e+02  9.866619e+01  8.867576e-01  1.492701e+01
scan-P0/P0-0.70.spectr  8.786969e+02  9.866911e+01  7.499017e-01  8.625171e+00
scan-P0/P0-0.75.spectr  9.316290e+02  9.867183e+01  5.756517e-01  4.926045e+00
scan-P0/P0-0.80.spectr  9.840868e+02  9.867437e+01  5.364478e-01  2.778005e+00
scan-P0/P0-0.85.spectr  1.036101e+03  9.867676e+01  4.510782e-01  1.608864e+00
scan-P0/P0-0.90.spectr  1.087697e+03  9.867901e+01  4.248246e-01  9.171678e-01
scan-P0/P0-0.95.spectr  1.138898e+03  9.868113e+01  3.459806e-01  5.212292e-01
scan-P0/P0-1.00.spectr  1.189723e+03  9.868303e+01  2.942230e-01  3.211926e-01
scan-P0/P0-1.05.spectr  1.240188e+03  9.868475e+01  2.694393e-01  2.147996e-01
scan-P0/P0-1.10.spectr  1.290307e+03  9.868640e+01  2.216219e-01  1.417303e-01
scan-P0/P0-1.15.spectr  1.340092e+03  9.868797e+01  1.865228e-01  1.169156e-01
scan-P0/P0-1.20.spectr  1.389553e+03  9.868947e+01  1.595689e-01  8.378978e-02
scan-P0/P0-1.25.spectr  1.438698e+03  9.869091e+01  1.303312e-01  8.130640e-02
scan-P0/P0-1.30.spectr  1.487534e+03  9.869230e+01  1.168010e-01  6.805905e-02
scan-P0/P0-1.35.spectr  1.536066e+03  9.869363e+01  1.012264e-01  6.334285e-02
scan-P0/P0-1.40.spectr  1.584297e+03  9.869492e+01  8.392540e-02  6.855007e-02
scan-P0/P0-1.45.spectr  1.632229e+03  9.869616e+01  8.002897e-02  6.375480e-02
scan-P0/P0-1.50.spectr  1.679861e+03  9.869735e+01  7.669275e-02  6.032096e-02
scan-P0/P0-1.55.spectr  1.727192e+03  9.869851e+01  6.778222e-02  6.114056e-02
scan-P0/P0-1.60.spectr  1.774216e+03  9.869963e+01  5.406381e-02  5.756150e-02
scan-P0/P0-1.65.spectr  1.820927e+03  9.870072e+01  5.258644e-02  5.703729e-02
scan-P0/P0-1.70.spectr  1.867322e+03  9.870178e+01  5.773771e-02  6.077278e-02
scan-P0/P0-1.75.spectr  1.913370e+03  9.870280e+01  4.520321e-02  5.422923e-02
scan-P0/P0-1.80.spectr  1.966247e+03  9.870395e+01  4.212742e-02  5.483653e-02
